Characterizing Off-path SmartNIC for Accelerating Distributed Systems

SmartNICs have recently emerged as an appealing device for accelerating distributed systems. However, there has not been a comprehensive characterization of SmartNICs, and existing designs typically only leverage a single communication path for workload offloading. This paper presents the first holistic study of a representative off-path SmartNIC, specifically the Bluefield-2, from a communication-path perspective. Our experimental study systematically explores the key performance characteristics of communication among the client, on-board SoC, and host, and offers insightful findings and advice for designers. Moreover, we propose the concurrent use of multiple communication paths of a SmartNIC and present a pioneering guideline to expose new optimization opportunities for various distributed systems. To demonstrate the effectiveness of our approach, we conducted case studies on a SmartNIC-based distributed file system (LineFS) and an RDMA-based disaggregated key-value store (DrTM-KV). Our experimental results show improvements of up to 30% and 25% for LineFS and DrTM-KV, respectively.

==> data/study/common.py <==
import matplotlib.font_manager as fm
import numpy as np
import pkg_resources

scicenplot_pkg = pkg_resources.get_distribution('scienceplots')
if int(scicenplot_pkg.version.split('.')[0]) >= 2:
    print("scienceplots version:", scicenplot_pkg.version)
    import scienceplots

font = fm.FontProperties(fname = '/System/Library/Fonts/Helvetica.ttc')
con_font = fm.FontProperties(fname = '/System/Library/Fonts/Courier.ttc')
supply_font = fm.FontProperties(fname='./SimHei.ttf')

#color_list = ["#E24A33","#348ABD","#988ED5","#777777","#FBC15E","#8EBA42","#FFB5B8"]
color_list = ["#268BD2", "#2AA198", "#859900", "#B58900", "#CB4B16", "#DC322F", "#D33682", "#6C71C4"]
bar_color_list = ["#F7FBFF",'#DEEBF7','#C6DBEF','#9ECAE1','#6BAED6','#4292C6','#2171B5','#084594']
golden_ratio = 0.618

def sumzip(*items):
    return [sum(values) for values in zip(*items)]

def set_axis_formats(axises,fontsize): 
    for ax in axises:
        for axis in ['top', 'bottom', 'left', 'right']:
            ax.spines[axis].set_linewidth(0.3)        
        ax.tick_params(which='major', width=0.3, length=1.5)
        ax.tick_params(which='minor', width=0)   
        ax.tick_params(axis='x', labelsize=fontsize)
        ax.tick_params(axis='y', labelsize=fontsize)


def fixed_aspect_ratio(ratio,ax):
    '''
    Set a fixed aspect ratio on matplotlib plots 
    regardless of axis units
    '''
    xvals,yvals = ax.axes.get_xlim(),ax.axes.get_ylim()

    xrange = xvals[1]-xvals[0]
    yrange = yvals[1]-yvals[0]
    ax.set_aspect(ratio*(xrange/yrange), adjustable='box')

def scale_sz(width, origin):
    w,h = origin
    return (width, h * width / w)

def mult_ratio(orign, ratio):
    x,y = orign
    rx,ry = ratio
    return (x * rx, y * ry)


def reverse_legends(leg,render):
    vp = leg._legend_box._children[-1]._children[0]
    for c in vp._children:
       c._children.reverse()
    vp.align="right"

def transfrom_ticks(x, tick_vals):
    # count from 1 to n
    # result value [0, x]
    n = len(tick_vals)

    anchor = [num + 1 for num in range(n)]  # 1 ~ n
    res = []

    for item in x:
        for i in range(n):
            tick = tick_vals[i]
            if item < tick_vals[i]:
                base = i
                if i == 0:
                    res.append(0 + item / tick)
                else:
                    pre_tick = tick_vals[i - 1]
                    res.append(base + (item - pre_tick) / (tick - pre_tick))
                break
            elif item == tick_vals[i]:
                res.append(i + 1)
                break
            elif item > tick_vals[i]:
                base = i + 1
                if i == n - 1:  # no bigger
                    res.append(base + abs(item - tick_vals[i]) / (tick_vals[i]))
                    break
                else:
                    pass  # next one
    return res

def get_figsize(columnwidth, wf=0.5, hf=(5.**0.5-1.0)/2.0, ):
    """Parameters:
    - wf [float]:  width fraction in columnwidth units
    - hf [float]:  height fraction in columnwidth units.
                       Set by default to golden ratio.
    - columnwidth [float]: width of the column in latex. Get this from LaTeX 
                               using \showthe\columnwidth
    Returns:  [fig_width,fig_height]: that should be given to matplotlib
      """
    fig_width_pt = columnwidth*wf 
    inches_per_pt = 1.0/72.27               # Convert pt to inch
    fig_width = fig_width_pt*inches_per_pt  # width in inches
#    fig_height = fig_width*hf      # height in inches
    fig_height = columnwidth * hf * inches_per_pt
    return [fig_width, fig_height]


def cdf_transform(data):
    """
    return back the (x,y) of cdf graph
    :param data:
    :return:
    """
    data_sorted = np.sort(data)

    # calculate the proportional values of samples
    p = 1. * np.arange(len(data)) / (len(data) - 1)
    return data_sorted, p

==> data/study/dca.py <==
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import math

from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties

from matplotlib.ticker import MultipleLocator
from pyparsing import alphas

from common import *

marker_sz = 3
markeredgewidth_sz = 0.5
linewidth = 0.5
latex_col = 241.02039  ## pt
fontsize = 5.0

ylabel_sz = fontsize + 1

color_list = [
    "#66c2a5", #RDMA->HOST
    "#3288bd", #SNIC->HOST
    "#5e4fa2", #SNIC->SoC
    "#f46d43", #SoC->Host
    '#c51b8a', #Host->SoC
    '#756bb1'
]

def adjust_ax_style(ax, disable=True):
    ax.tick_params(axis="y", labelsize=fontsize)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    ax.tick_params(which="major", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="y")
    ax.tick_params(which="major", length=2, axis="y")    

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)        
    ax.minorticks_off()
    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


def get_data(name, file, entries):
    sheet_name = name    

    res = pd.read_excel(file, sheet_name=sheet_name, na_filter=False, nrows=entries)

    # Without NaN if all rows have NaN
    res = res.dropna(
        axis = 0,
        how='all',
#        inplace=True,
    )    
    return res

def thpt_to_bd(thpt, sz): 
    bd = thpt * sz * 1000000
    bd = bd * 8 # bps
#    bd = bd / (1024 * 1024 * 1024.0) # Gbps
    bd = bd / (1000000000)
    return bd

def plot_line(fig, spec, name, data, yticks=[0,100,200,300,400], bottom=False,leg = False, ymax=150):
    ax = fig.add_subplot(spec) 
    x = list(data.get(data.keys()[0]))
    x = [i * 24 for i in x]

    dpu = list(data.get(data.keys()[1]))
    rdma_w_dca = list(data.get(data.keys()[2]))
    rdma_wo_dca = list(data.get(data.keys()[3]))
    rnic_rdma_wo_dca = list(data.get(data.keys()[4]))
    rnic_rdma_w_dca = list(data.get(data.keys()[5]))
    print(x)
    x = range(len(x))
    print(x,len(x)) 

    ax.plot(
        x,
        rnic_rdma_w_dca,
        markerfacecolor="none",
        linestyle="solid",
        label=r'RNIC w/ DDIO',
        linewidth=linewidth,
        color=color_list[0],
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )

    ax.plot(
        x,
        rnic_rdma_wo_dca,
        markerfacecolor="none",
        linestyle="dashed",
        label=r'RNIC w/o DDIO',
        linewidth=linewidth,
        color=color_list[0],
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )

    ax.plot(
        x,
        rdma_w_dca,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC ① w/ DDIO',
        linewidth=linewidth,
        color=color_list[1],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        x,
        rdma_wo_dca,
        markerfacecolor="none",
        linestyle="dashed",
        label=r'SNIC ① w/o DDIO',
        linewidth=linewidth,
        color=color_list[1],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        x,
        dpu,
        markerfacecolor="none",
        linestyle="solid",
        label='SNIC ②',
        linewidth=linewidth,
        color=color_list[2],
        marker="v",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )             

    ax.set_ylim(0,ymax) 
#    ax.set_xlim(-1, 7)

#    ax.set_xscale('log')  

    adjust_ax_style(ax)

    if bottom:
        ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))#   
        ax.set_xticklabels(["1.5K","3K","6K","12K","24K","48K"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("Address range (Bytes)", fontsize=fontsize + 0.5, labelpad=3)
    else:
        ax.set_xticks([])      
        ax.tick_params(axis='x', which='major', labelsize=fontsize - 1.5)        


    ax.set_ylabel("Thpt (Mreqs/sec)", fontsize=ylabel_sz, labelpad=3)

    ax.tick_params(axis='y', which='major', labelsize=fontsize)        
#    ax.set_yticklabels(yticks)

    ax.set_title(name, y=0.85, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize,
            frameon=True,
            loc="upper center",
            handlelength=1.0,
            labelspacing=0.1,
            ncol=3,
            bbox_to_anchor=(1.1, 1.45),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    
    return 


def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
#        plt.rcParams["font.family"] = font.get_name()
        plt.rcParams["font.family"] = supply_font.get_name()        
        plt.rcParams['pdf.fonttype'] = 42
        plt.rcParams['ps.fonttype'] = 42          

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",              
            r"\usepackage[dvipsnames]{xcolor}", 
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
#            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])   
        plt.rcParams["text.latex.preamble"] = temp 
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])          

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig)

        plot_line(fig, spec[0,0], "READ", get_data("READ", "../../excel-data/SoC DCA.xlsx", 8),bottom=True, leg=True)
        plot_line(fig, spec[0,1], "WRITE", get_data("WRITE", "../../excel-data/SoC DCA.xlsx", 8),bottom=True, leg=False)

        fig.subplots_adjust(wspace=0.4, hspace=0.1)
        
        fig.set_size_inches(get_figsize(latex_col, wf=1, hf=0.25))
        
        fig.savefig(
            os.path.splitext(__file__)[0]+ ".pdf",
            dpi=1000,
            format="pdf",
            bbox_inches="tight",
        )  

if __name__ == "__main__": 
    main()

==> data/study/doca-dma-thpt-lat-new.py <==
from thptlatbar import plog_lat_bar
from common import *
from thptlat import *

rdma_color_id = 3
dma_color_id = 4

marker_sz = 3
markeredgewidth_sz = 0.5
linewidth = 0.4
latex_col = 241.02039  ## pt
fontsize = 5

ylabel_sz = fontsize 

def plot_dma_thpt(fig, spec, name, data, yticks=[0,100,200,300,400], bottom=False,leg = False, ymax=205):
    ax = fig.add_subplot(spec) 
    x = list(data.get(data.keys()[0]))
    snic_1 = list(data.get(data.keys()[1]))
    dma = list(data.get(data.keys()[2]))
    snic_3_rdma =  list(data.get(data.keys()[3]))
#    dpu_both = list(data.get(data.keys()[4]))

    print(x)
    x = [int(i) for i in x[0:7]]    

    lim = [
        ((200 * 1024 * 1024 * 1024.0) / (i * 8)) for i in range(x[0],x[-1] + 1)
    ]
    lim = [l / 1000000 for l in lim]

    x_prime = x

    x = range(len(x))
    # x_precise = [math.log(xx,4) - math.log(x_prime[0], 4) for xx in range(x_prime[0], x_prime[-1] + 1) ]

    ax.plot(
        x,
        snic_3_rdma,
        markerfacecolor="none",
        linestyle="solid",
        label='SNIC ③',
        linewidth=linewidth,
        color=color_list[rdma_color_id],
        marker="o",
        markersize=marker_sz,
        zorder=3,
        markeredgewidth=markeredgewidth_sz,
    )   

    ax.plot(
        x,
        dma,
        markerfacecolor="none",
        linestyle="solid",
        label='SNIC ③*',
        linewidth=linewidth,
        color=color_list[dma_color_id],
        marker="x",
        markersize=marker_sz,
        zorder=3,
        markeredgewidth=markeredgewidth_sz,
    )                 
           
    ax.set_ylim(-1,ymax) 

#    ax.set_xscale('log')  

    adjust_ax_style(ax)
    ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))
    ax.grid(axis='x')

    if bottom:
        ax.set_xticklabels(["16","64","256","1K","4K","16K","64K"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("Payload (Bytes)", fontsize=fontsize, labelpad=0.5)
    else:
        ax.set_xticks([])
#        ax.set_xticklabels(["16","64","256","1K","4K","16K","64K"], fontsize=fontsize - 1.5, fontproperties=font)
#        ax.tick_params(axis='x', which='major', labelsize=fontsize)        


    ax.set_ylabel("Thpt (Mreqs/sec)", fontsize=ylabel_sz, labelpad=3)

    ax.tick_params(axis='y', which='major', labelsize=fontsize)     
    ax.set_yticks(yticks)   
    ax.set_yticklabels(yticks)

    ax.set_title(name, y=0.85, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize,
            frameon=True,
            loc="upper right",
            handlelength=1.2,
            labelspacing=0.25,
            ncol=1,
#            bbox_to_anchor=(1.1, 1.25),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    
    return


def plot_dma_bd(fig, spec, name, data, yticks=[0,100,200,300,400], bottom=False,leg = False, ymax=205):
    ax = fig.add_subplot(spec)
    x = list(data.get(data.keys()[0])) 
    snic_3_rdma =  list(data.get(data.keys()[1]))
    dma = list(data.get(data.keys()[2]))
    
#    dpu_both = list(data.get(data.keys()[4]))
    x = [int(i) for i in x[0:8]]  
    # for i,size in enumerate(x):
    #     snic_3_rdma_bd.append(thpt_to_bd(snic_3_rdma[i], size))
    #     dma_bd.append(thpt_to_bd(dma[i], size))
      
    # print(dma, dma_bd)
    # print(snic_1, snic_1_bd)
    # print(snic_3_rdma, snic_3_rdma_bd)

    # x_prime = x
    x_prime = [1,2,4,8,16,32,64,128]
    x_precise = [math.log(x_prime[i], 2) - math.log(x_prime[0], 2) for i in range(len(x_prime))]
    net_lim = [200 for i in range(len(x_precise))]
    pcie_lim = [256 for i in range(len(x_precise))]

    x = range(len(x))

    """
    ax.plot(
        x_precise,
        net_lim,
        markerfacecolor="none",
        linestyle="dashed",
#        label='Network limit',
        linewidth=linewidth,
        color='black',
        marker="",
        markersize=marker_sz,
        zorder=3,
        markeredgewidth=markeredgewidth_sz,
    )

    ax.plot(
        x_precise,
        pcie_lim,
        markerfacecolor="none",
#        linestyle="dashdot",
        label='PCIe limit',
        linewidth=linewidth,
        color='black',
        marker="",
        markersize=marker_sz,
        zorder=3,
        markeredgewidth=markeredgewidth_sz,
    )
    """

    ax.plot(
        x,
        snic_3_rdma,
        markerfacecolor="none",
        linestyle="solid",
        label='SNIC ③',
        linewidth=linewidth,
        color=color_list[rdma_color_id],
        marker="o",
        markersize=marker_sz,
        zorder=3,
        markeredgewidth=markeredgewidth_sz,
    )
    
    ax.plot(
        x,
        dma,
        markerfacecolor="none",
        linestyle="solid",
        label='SNIC ③*',
        linewidth=linewidth,
        color=color_list[dma_color_id],
        marker="x",
        markersize=marker_sz,
        zorder=3,
        markeredgewidth=markeredgewidth_sz,
    )

    # ax.plot(
    #     x,
    #     snic_1_bd,
    #     markerfacecolor="none",
    #     linestyle="solid",
    #     label='SNIC(1)',
    #     linewidth=linewidth,
    #     color=color_list[1],
    #     marker="o",
    #     markersize=marker_sz,
    #     zorder=3,
    # )

                       
           
    ax.set_ylim(-2,ymax) 

#    ax.set_xscale('log')  

    adjust_ax_style(ax)
    ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))
    ax.grid(axis='x')    
#    ax.set_xticks([262144,524288,1048576,2097152,4194304,8388608,16777216])
    if bottom:
#        ax.set_xticks([64*1000,256*1000,512*1000,1000*1000,2*1000*1000,4*1000*1000,8*1000*1000,16*1000*1000])
        ax.set_xticks([0,1.2,2,3,4,5,6,7])
        ax.set_xticklabels(["64K", "256K","","1M","2M","4M","8M","16M"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("Payload (Bytes)", fontsize=fontsize, labelpad=0.5)
    else:
        ax.set_xticks([])
        pass        
#        ax.set_xticklabels(["256K","512K","1M","2M","4M","8M","16M"], fontsize=fontsize - 1.5, fontproperties=font)
#        ax.tick_params(axis='x', which='major', labelsize=fontsize)          


    ax.set_ylabel("Bandwidth (Gbps)", fontsize=ylabel_sz, labelpad=3)

    ax.tick_params(axis='y', which='major', labelsize=fontsize)    
    ax.set_yticks(yticks)    
    ax.set_yticklabels(yticks)
    

    ax.set_title(name, y=0.85, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   
    
    if leg:
        leg = ax.legend(
            fontsize=fontsize,
            frameon=True,
            loc="upper right",
            handlelength=1.2,
            labelspacing=0.25,
            ncol=1,
#            bbox_to_anchor=(1.1, 1.25),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    
    return

    

def main():
    with plt.style.context(["science", "high-vis", "no-latex", "cjk-tc-font"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()
        plt.rcParams["font.family"] = supply_font.get_name()        
        plt.rcParams['pdf.fonttype'] = 42
        plt.rcParams['ps.fonttype'] = 42          
        # plt.rcParams["font.family"] = supply_font.get_name()
        

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",
            r"\usepackage[dvipsnames]{xcolor}",
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
            #            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])
        plt.rcParams["text.latex.preamble"] = temp
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=2, figure=fig)

        print(color_list)
        
#        plot_dma_lat(fig, spec[0,0], "READ", get_data("READ", "../../excel-data/micro-dma-lat.xlsx", 7), bottom=False, ymax=10, yticks=[0,3,6,9])
        plot_dma_thpt(fig, spec[0,0], "READ", get_data("READ", "../../excel-data/micro-dma-thpt.xlsx", 7), bottom=False, ymax=42, leg=True, yticks=[0,10,20,30,40])
        plot_dma_bd(fig, spec[0,1], "READ", get_data("READ-LARGE", "../../excel-data/micro-dma-thpt.xlsx", 8), bottom=False, leg=True, ymax=262, yticks=[0,64,128,192,256])

#        plot_dma_lat(fig, spec[1,0], "WRITE", get_data("WRITE", "../../excel-data/micro-dma-lat.xlsx", 7), bottom=True, ymax=10, yticks=[0,3,6,9])
        plot_dma_thpt(fig, spec[1,0], "WRITE", get_data("WRITE", "../../excel-data/micro-dma-thpt.xlsx", 7), bottom=True, ymax=42, leg=True, yticks=[0,10,20,30,40])
        plot_dma_bd(fig, spec[1,1], "WRITE", get_data("WRITE-LARGE", "../../excel-data/micro-dma-thpt.xlsx", 8), bottom=True, ymax=262, leg=True, yticks=[0,64,128,192,256])
        
        fig.subplots_adjust(wspace=0.3, hspace=0.1)

        fig.set_size_inches(get_figsize(latex_col, wf=1.05, hf=0.25 * 2))

        fig.savefig(
            os.path.splitext(__file__)[0] + ".pdf",
            dpi=1000,
            format="pdf",
            bbox_inches="tight",
        )


if __name__ == "__main__":
    main()

==> data/study/doca-dma-thpt-lat.py <==
from thptlatbar import plog_lat_bar
from common import *
from thptlat import *

rdma_color_id = 3
dma_color_id = 4


def plot_dma_lat(fig, spec, name, data, yticks=[0,100,200,300,400], bottom=False,leg = False, ymax=205):
    ax = fig.add_subplot(spec) 
    x = list(data.get(data.keys()[0]))
    dma = list(data.get(data.keys()[1]))
    rdma =  list(data.get(data.keys()[2]))

    print(x)
    x = [int(i) for i in x[0:7]]    

    x = range(len(x))
    # x_precise = [math.log(xx,4) - math.log(x_prime[0], 4) for xx in range(x_prime[0], x_prime[-1] + 1) ]

    ax.plot(
        x,
        rdma,
        markerfacecolor="none",
        linestyle="solid",
        label='SoC->Host (3) RDMA',
        linewidth=linewidth,
        color=color_list[rdma_color_id],
        marker="o",
        markersize=marker_sz,
        zorder=3,
    ) 

    ax.plot(
        x,
        dma,
        markerfacecolor="none",
        linestyle="solid",
        label='SoC->Host (3) DMA',
        linewidth=linewidth,
        color=color_list[dma_color_id],
        marker="o",
        markersize=marker_sz,
        zorder=3,
    )                 
           
    ax.set_ylim(0,ymax) 

#    ax.set_xscale('log')  

    adjust_ax_style(ax)
    ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))
    if bottom:
        ax.set_xticklabels(["16","64","256","1K","4K","16K","64K"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("Payload (Bytes)", fontsize=fontsize + 0.5, labelpad=4)
    else:
        ax.set_xticklabels(["16","64","256","1K","4K","16K","64K"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        


    ax.set_ylabel("Latency (µs)", fontsize=ylabel_sz, labelpad=3)

    ax.tick_params(axis='y', which='major', labelsize=fontsize)     
    ax.set_yticks(yticks)   
    ax.set_yticklabels(yticks)

    ax.set_title(name, y=0.9, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize + 0.3,
            frameon=True,
            loc="upper center",
            handlelength=1,
            labelspacing=0.25,
            ncol=4,
            bbox_to_anchor=(1.1, 1.25),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    
    return

def plot_dma_thpt(fig, spec, name, data, yticks=[0,100,200,300,400], bottom=False,leg = False, ymax=205):
    ax = fig.add_subplot(spec) 
    x = list(data.get(data.keys()[0]))
    snic_1 = list(data.get(data.keys()[1]))
    dma = list(data.get(data.keys()[2]))
    snic_3_rdma =  list(data.get(data.keys()[3]))
#    dpu_both = list(data.get(data.keys()[4]))

    print(x)
    x = [int(i) for i in x[0:7]]    

    lim = [
        ((200 * 1024 * 1024 * 1024.0) / (i * 8)) for i in range(x[0],x[-1] + 1)
    ]
    lim = [l / 1000000 for l in lim]

    x_prime = x

    x = range(len(x))
    # x_precise = [math.log(xx,4) - math.log(x_prime[0], 4) for xx in range(x_prime[0], x_prime[-1] + 1) ]

    ax.plot(
        x,
        snic_3_rdma,
        markerfacecolor="none",
        linestyle="solid",
        label='SoC->Host (3) RDMA',
        linewidth=linewidth,
        color=color_list[rdma_color_id],
        marker="o",
        markersize=marker_sz,
        zorder=3,
    )   

    ax.plot(
        x,
        dma,
        markerfacecolor="none",
        linestyle="solid",
        label='SoC->Host (3) DMA',
        linewidth=linewidth,
        color=color_list[dma_color_id],
        marker="o",
        markersize=marker_sz,
        zorder=3,
    )                 
           
    ax.set_ylim(0,ymax) 

#    ax.set_xscale('log')  

    adjust_ax_style(ax)
    ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))
    if bottom:
        ax.set_xticklabels(["16","64","256","1K","4K","16K","64K"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("Payload (Bytes)", fontsize=fontsize + 0.5, labelpad=4)
    else:
        ax.set_xticklabels(["16","64","256","1K","4K","16K","64K"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        


    ax.set_ylabel("Thpt (Mreqs/sec)", fontsize=ylabel_sz, labelpad=3)

    ax.tick_params(axis='y', which='major', labelsize=fontsize)     
    ax.set_yticks(yticks)   
    ax.set_yticklabels(yticks)

    ax.set_title(name, y=0.9, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize + 0.3,
            frameon=True,
            loc="upper center",
            handlelength=1,
            labelspacing=0.25,
            ncol=4,
            bbox_to_anchor=(1.1, 1.25),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    
    return


def plot_dma_bd(fig, spec, name, data, yticks=[0,100,200,300,400], bottom=False,leg = False, ymax=205):
    ax = fig.add_subplot(spec)
    x = list(data.get(data.keys()[0])) 
    snic_3_rdma =  list(data.get(data.keys()[1]))
    dma = list(data.get(data.keys()[2]))
    
#    dpu_both = list(data.get(data.keys()[4]))
    x = [int(i) for i in x[0:7]]  
    # for i,size in enumerate(x):
    #     snic_3_rdma_bd.append(thpt_to_bd(snic_3_rdma[i], size))
    #     dma_bd.append(thpt_to_bd(dma[i], size))
      
    # print(dma, dma_bd)
    # print(snic_1, snic_1_bd)
    # print(snic_3_rdma, snic_3_rdma_bd)

    # x_prime = x
    x_prime = [1,2,4,8,16,32,64]
    x_precise = [math.log(x_prime[i], 2) - math.log(x_prime[0], 2) for i in range(len(x_prime))]
    net_lim = [200 for i in range(len(x_precise))]
    pcie_lim = [256 for i in range(len(x_precise))]

    x = range(len(x))

    ax.plot(
        x_precise,
        net_lim,
        markerfacecolor="none",
        linestyle="dashed",
        label='Network limit',
        linewidth=linewidth,
        color='black',
        marker="",
        markersize=marker_sz,
        zorder=3,
    )

    ax.plot(
        x_precise,
        pcie_lim,
        markerfacecolor="none",
        linestyle="dashdot",
        label='PCIe limit',
        linewidth=linewidth,
        color='black',
        marker="",
        markersize=marker_sz,
        zorder=3,
    )

    ax.plot(
        x,
        snic_3_rdma,
        markerfacecolor="none",
        linestyle="solid",
        label='SoC->Host (3) RDMA',
        linewidth=linewidth,
        color=color_list[rdma_color_id],
        marker="o",
        markersize=marker_sz,
        zorder=3,
    )
    
    ax.plot(
        x,
        dma,
        markerfacecolor="none",
        linestyle="solid",
        label='SoC->Host (3) DMA',
        linewidth=linewidth,
        color=color_list[dma_color_id],
        marker="o",
        markersize=marker_sz,
        zorder=3,
    )

    # ax.plot(
    #     x,
    #     snic_1_bd,
    #     markerfacecolor="none",
    #     linestyle="solid",
    #     label='SNIC(1)',
    #     linewidth=linewidth,
    #     color=color_list[1],
    #     marker="o",
    #     markersize=marker_sz,
    #     zorder=3,
    # )

                       
           
    ax.set_ylim(0,ymax) 

#    ax.set_xscale('log')  

    adjust_ax_style(ax)
    ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))
    # ax.set_xticks([262144,524288,1048576,2097152,4194304,8388608,16777216])
    if bottom:
        ax.set_xticklabels(["256K","512K","1M","2M","4M","8M","16M"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("Payload (Bytes)", fontsize=fontsize + 0.5, labelpad=4)
    else:
        ax.set_xticklabels(["256K","512K","1M","2M","4M","8M","16M"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)          


    ax.set_ylabel("Bandwidth (Gbps)", fontsize=ylabel_sz, labelpad=3)

    ax.tick_params(axis='y', which='major', labelsize=fontsize)    
    ax.set_yticks(yticks)    
    ax.set_yticklabels(yticks)
    

    ax.set_title(name, y=0.9, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize + 0.3,
            frameon=True,
            loc="upper center",
            handlelength=1,
            labelspacing=0.4,
            ncol=4,
            bbox_to_anchor=(-0.75, 1.25),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    
    return

    

def main():
    with plt.style.context(["science", "high-vis", "no-latex", "cjk-tc-font"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()
        # plt.rcParams["font.family"] = supply_font.get_name()

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",
            r"\usepackage[dvipsnames]{xcolor}",
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
            #            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])
        plt.rcParams["text.latex.preamble"] = temp
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=3, nrows=2, figure=fig)

        print(color_list)
        
        plot_dma_lat(fig, spec[0,0], "READ", get_data("READ", "../../excel-data/micro-dma-lat.xlsx", 7), bottom=False, ymax=10, yticks=[0,3,6,9])
        plot_dma_thpt(fig, spec[0,1], "READ", get_data("READ", "../../excel-data/micro-dma-thpt.xlsx", 7), bottom=False, ymax=42, yticks=[0,10,20,30,40])
        plot_dma_bd(fig, spec[0,2], "READ", get_data("READ-LARGE", "../../excel-data/micro-dma-thpt.xlsx", 7), bottom=False, leg=True, ymax=262, yticks=[0,64,128,192,256])

        plot_dma_lat(fig, spec[1,0], "WRITE", get_data("WRITE", "../../excel-data/micro-dma-lat.xlsx", 7), bottom=True, ymax=10, yticks=[0,3,6,9])
        plot_dma_thpt(fig, spec[1,1], "WRITE", get_data("WRITE", "../../excel-data/micro-dma-thpt.xlsx", 7), bottom=True, ymax=42, yticks=[0,10,20,30,40])
        plot_dma_bd(fig, spec[1,2], "WRITE", get_data("WRITE-LARGE", "../../excel-data/micro-dma-thpt.xlsx", 7), bottom=True, ymax=262, yticks=[0,64,128,192,256])
        
        fig.subplots_adjust(wspace=0.25, hspace=0.20)

        fig.set_size_inches(get_figsize(latex_col, wf=1.0 * 2, hf=0.35 * 2 + 0.15))

        fig.savefig(
            os.path.splitext(__file__)[0] + ".pdf",
            dpi=1000,
            format="pdf",
            bbox_inches="tight",
        )


if __name__ == "__main__":
    main()

==> data/study/dpu-hybrid-v1.py <==
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import math

from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties

from matplotlib.ticker import MultipleLocator
from pyparsing import alphas

from common import *

marker_sz = 3
markeredgewidth_sz = 0.5
linewidth = 0.5
latex_col = 241.02039  ## pt
fontsize = 5.0

ylabel_sz = fontsize + 1

color_list = [
    "#66c2a5", #RDMA->HOST
    "#3288bd", #SNIC->HOST
    "#5e4fa2", #SNIC->SoC
    "#f46d43", #SoC->Host
    '#c51b8a', #Host->SoC
    '#756bb1'
]

def adjust_ax_style(ax, disable=True):
    ax.tick_params(axis="y", labelsize=fontsize)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    ax.tick_params(which="major", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="y")
    ax.tick_params(which="major", length=2, axis="y")    

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)        
    ax.minorticks_off()
    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


def get_data(name, file, entries):
    sheet_name = name    

    res = pd.read_excel(file, sheet_name=sheet_name, na_filter=False, nrows=entries)

    # Without NaN if all rows have NaN
    res = res.dropna(
        axis = 0,
        how='all',
#        inplace=True,
    )    
    return res

def thpt_to_bd(thpt, sz): 
    bd = thpt * sz * 1000000
    bd = bd * 8 # bps
#    bd = bd / (1024 * 1024 * 1024.0) # Gbps
    bd = bd / (1000000000)
    return bd

def plot_line(fig, spec, name, data, yticks=[0,100,200,300,400], bottom=False,leg = False, ymax=100):
    ax = fig.add_subplot(spec) 
    x = list(data.get(data.keys()[0]))

    hybrid = list(data.get(data.keys()[1]))
    snic_1 = list(data.get(data.keys()[2]))
    snic_2 = list(data.get(data.keys()[3]))

    print(x)

    ax.plot(
        x,
        snic_1,
        markerfacecolor="none",
        linestyle="dashed",
        label=r'SNIC ①',
        linewidth=linewidth,
        color=color_list[1],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        x,
        snic_2,
        markerfacecolor="none",
        linestyle="solid",
        label='SNIC ②',
        linewidth=linewidth,
        color=color_list[2],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )

    ax.plot(
        x,
        hybrid,
        markerfacecolor="none",
        linestyle="solid",
        label='SNIC ① + ②',
        linewidth=linewidth,
        color="red",
        marker="v",
        markersize=marker_sz + 0.5,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )  

    ax.plot(
        x,
        hybrid,
        markerfacecolor="none",
        linestyle="solid",
        label='SNIC ② + ①',
        linewidth=linewidth,
        color="blue",
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )              

    ax.set_ylim(0,ymax) 
#    ax.set_xlim(-1, 7)

#    ax.set_xscale('log')  

    adjust_ax_style(ax)

    if bottom:
        ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))#                 
        ax.set_xticks([1,3,5,7,9, 11])
        ax.set_xticklabels([1,3,5,7,9, 11], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("# Requester machines", fontsize=fontsize + 0.5, labelpad=0.5)
    else:
        ax.set_xticks([])      
        ax.tick_params(axis='x', which='major', labelsize=fontsize - 1.5)        


    ax.set_ylabel("Thpt (Mreqs/sec)", fontsize=ylabel_sz, labelpad=3)

    ax.tick_params(axis='y', which='major', labelsize=fontsize)        
#    ax.set_yticklabels(yticks)

    ax.set_title(name, y=0.9, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize,
            frameon=True,
            loc="lower right",
            handlelength=1,
            labelspacing=0.5,
            ncol=1,
#            bbox_to_anchor=(3.55, 1.05),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    
    return 
 

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
#        plt.rcParams["font.family"] = font.get_name()
        plt.rcParams["font.family"] = supply_font.get_name()        

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",              
            r"\usepackage[dvipsnames]{xcolor}", 
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
#            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])   
        plt.rcParams["text.latex.preamble"] = temp 
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])          

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig)

        plot_line(fig, spec[0,0], "0B READ", get_data("READ0", "../../excel-data/dpu-hybrid.xlsx", 11),bottom=True, leg=True, ymax=240)
        plot_line(fig, spec[0,1], "0B WRITE", get_data("WRITE0", "../../excel-data/dpu-hybrid.xlsx", 11),bottom=True, leg=False, ymax=240)
#        plot_overall(fig, spec[0,3], "Overall READ", get_data("READ-overall", "../../excel-data/dpu-hybrid.xlsx", 7),bottom=True, leg=False, ymax=200)

        fig.subplots_adjust(wspace=0.4, hspace=0.1)
        
#        fig.set_size_inches(get_figsize(latex_col, wf=0.98, hf=0.28))
        fig.set_size_inches(get_figsize(latex_col, wf=1.05, hf=0.28))
        
        fig.savefig(
            os.path.splitext(__file__)[0]+ ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )  

if __name__ == "__main__": 
    main()

==> data/study/dpu-hybrid.py <==
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import math

from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties

from matplotlib.ticker import MultipleLocator
from pyparsing import alphas

from common import *

marker_sz = 3
markeredgewidth_sz = 0.5
linewidth = 0.5
latex_col = 241.02039  ## pt
fontsize = 5.0

ylabel_sz = fontsize + 1

color_list = [
    "#66c2a5", #RDMA->HOST
    "#3288bd", #SNIC->HOST
    "#5e4fa2", #SNIC->SoC
    "#f46d43", #SoC->Host
    '#c51b8a', #Host->SoC
    '#756bb1'
]

def adjust_ax_style(ax, disable=True):
    ax.tick_params(axis="y", labelsize=fontsize)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    ax.tick_params(which="major", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="y")
    ax.tick_params(which="major", length=2, axis="y")    

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)        
    ax.minorticks_off()
    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


def get_data(name, file, entries):
    sheet_name = name    

    res = pd.read_excel(file, sheet_name=sheet_name, na_filter=False, nrows=entries)

    # Without NaN if all rows have NaN
    res = res.dropna(
        axis = 0,
        how='all',
#        inplace=True,
    )    
    return res

def thpt_to_bd(thpt, sz): 
    bd = thpt * sz * 1000000
    bd = bd * 8 # bps
#    bd = bd / (1024 * 1024 * 1024.0) # Gbps
    bd = bd / (1000000000)
    return bd

def plot_line(fig, spec, name, data, yticks=[0,100,200,300,400], bottom=False,leg = False, ymax=100):
    ax = fig.add_subplot(spec) 
    x = list(data.get(data.keys()[0]))

    hybrid = list(data.get(data.keys()[1]))
    rdma = list(data.get(data.keys()[2]))
    snic_1 = list(data.get(data.keys()[3]))
    snic_2 = list(data.get(data.keys()[4]))

    print(x)

    ax.plot(
        x,
        rdma,
        markerfacecolor="none",
        linestyle="solid",
        label=r'RNIC ①',
        linewidth=linewidth,
        color=color_list[0],
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        x,
        snic_1,
        markerfacecolor="none",
        linestyle="dashed",
        label=r'SNIC ①',
        linewidth=linewidth,
        color=color_list[1],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        x,
        snic_2,
        markerfacecolor="none",
        linestyle="solid",
        label='SNIC ②',
        linewidth=linewidth,
        color=color_list[2],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )

    ax.plot(
        x,
        hybrid,
        markerfacecolor="none",
        linestyle="solid",
        label='SNIC ① + ②',
        linewidth=linewidth,
        color="red",
        marker="v",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )  

    ax.plot(
        x,
        hybrid,
        markerfacecolor="none",
        linestyle="solid",
        label='SNIC ② + ①',
        linewidth=linewidth,
        color="blue",
        marker="v",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )                      

    ax.set_ylim(0,ymax) 
#    ax.set_xlim(-1, 7)

#    ax.set_xscale('log')  

    adjust_ax_style(ax)

    if bottom:
        ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))#                 
        ax.set_xticks([1,3,5,7,9, 11])
        ax.set_xticklabels([1,3,5,7,9, 11], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("# Requester machines", fontsize=fontsize + 0.5, labelpad=0.5)
    else:
        ax.set_xticks([])      
        ax.tick_params(axis='x', which='major', labelsize=fontsize - 1.5)        


    ax.set_ylabel("Thpt (Mreqs/sec)", fontsize=ylabel_sz, labelpad=3)

    ax.tick_params(axis='y', which='major', labelsize=fontsize)        
#    ax.set_yticklabels(yticks)

    ax.set_title(name, y=0.9, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize + 0.5,
            frameon=True,
            loc="lower right",
            handlelength=1,
            labelspacing=0.2,
            ncol=2,
#            bbox_to_anchor=(3.55, 1.05),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    
    return 


def plot_overall(fig, spec, name, data, yticks=[0,100,200,300,400], bottom=False,leg = False, ymax=100):
    ax = fig.add_subplot(spec) 
    x = list(data.get(data.keys()[0]))

    rdma = list(data.get(data.keys()[1]))
    one_two = list(data.get(data.keys()[2]))
    two_one = list(data.get(data.keys()[4]))

    print(x)
    x = [int(i) for i in x[0:7]]    

    lim = [
        ((200 * 1024 * 1024 * 1024.0) / (i * 8)) for i in range(x[0],x[-1] + 1)
    ]
    lim = [l / 1000000 for l in lim]

    x_prime = x

    x = range(len(x))
    print(x,len(x))
    x_precise = [ float(xx - x_prime[0]) / float(x_prime[-1] - x_prime[0] + 1) * (x[-1] - x[0] + 1) + x[0]
                for xx in range(x_prime[0], x_prime[-1] + 1)]    
    x_precise = [math.log(xx,2) - math.log(x_prime[0], 2) for xx in range(x_prime[0], x_prime[-1] + 1) ]    

    
    ax.plot(
        x_precise,
        lim,
        markerfacecolor="none",
        linestyle="dashed",
        label="Network limit",
        linewidth=linewidth,
        color="black",
        marker="",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )    

    print("test",len(x_precise))
    ax.plot(
        x,
        rdma,
        markerfacecolor="none",
        linestyle="solid",
        label=r'RNIC ①',
        linewidth=linewidth,
        color=color_list[0],
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        x,
        one_two,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC ① + ②',
        linewidth=linewidth,
        color=color_list[1],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        x,
        two_one,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC ② + ①',
        linewidth=linewidth,
        color=color_list[2],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.set_ylim(0,ymax) 
    adjust_ax_style(ax)

    if bottom:
        ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))#   
        ax.set_xticklabels(["16","32","64","128","256","512","1024"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("Payload (Bytes)", fontsize=fontsize + 0.5, labelpad=0)
    else:
        ax.set_xticks([])      
        ax.tick_params(axis='x', which='major', labelsize=fontsize - 1.5)        


    ax.set_ylabel("Thpt (Mreqs/sec)", fontsize=ylabel_sz, labelpad=3)

    ax.tick_params(axis='y', which='major', labelsize=fontsize)        
#    ax.set_yticklabels(yticks)

    ax.set_title(name, y=0.9, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize,
            frameon=True,
            loc="lower right",
            handlelength=1.5,
            labelspacing=0.2,
            ncol=2,
#            bbox_to_anchor=(1.05, 1.35),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    
    return 

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
#        plt.rcParams["font.family"] = font.get_name()
        plt.rcParams["font.family"] = supply_font.get_name()        

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",              
            r"\usepackage[dvipsnames]{xcolor}", 
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
#            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])   
        plt.rcParams["text.latex.preamble"] = temp 
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])          

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=3, nrows=1, figure=fig)

        plot_line(fig, spec[0,0], "16B READ", get_data("READ", "../../excel-data/dpu-hybrid.xlsx", 11),bottom=True, leg=True, ymax=200)
        plot_line(fig, spec[0,1], "16B WRITE", get_data("WRITE", "../../excel-data/dpu-hybrid.xlsx", 11),bottom=True, leg=False, ymax=200)
        plot_line(fig, spec[0,2], "16B SEND+RECV", get_data("SEND+RECV", "../../excel-data/dpu-hybrid.xlsx", 11),bottom=True, leg=False, ymax=200)
#        plot_overall(fig, spec[0,3], "Overall READ", get_data("READ-overall", "../../excel-data/dpu-hybrid.xlsx", 7),bottom=True, leg=False, ymax=200)

        fig.subplots_adjust(wspace=0.3, hspace=0.1)
        
#        fig.set_size_inches(get_figsize(latex_col, wf=0.98, hf=0.28))
        fig.set_size_inches(get_figsize(latex_col, wf=1.05 * 2, hf=0.3))       
        
        fig.savefig(
            os.path.splitext(__file__)[0]+ ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )  

if __name__ == "__main__": 
    main()

==> data/study/kv-thpt-lat.py <==
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import math

from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties

from matplotlib.ticker import MultipleLocator
from pyparsing import alphas

from common import *

marker_sz = 3
markeredgewidth_sz = 0.5
linewidth = 0.7
latex_col = 241.02039  ## pt
fontsize = 5.5

ylabel_sz = fontsize + 1

color_list = [
    "#66c2a5", #RDMA->HOST
    "#3288bd", #SNIC->HOST
    "#5e4fa2", #SNIC->SoC
    "#f46d43", #SoC->Host
    '#c51b8a', #Host->SoC
    '#756bb1'
]

color_list_1=[
#"#fff7fb",
#"#ece7f2",
"#d0d1e6",
"#a6bddb",
"#74a9cf",
"#3690c0",
"#0570b0",
"#034e7b",
]

def adjust_ax_style(ax, disable=True):
    ax.tick_params(axis="y", labelsize=fontsize)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    ax.tick_params(which="major", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="y")
    ax.tick_params(which="major", length=2, axis="y")

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)
    ax.minorticks_off()
    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

def thpt_to_bd(thpt, sz):
    bd = thpt * sz * 1000000
    bd = bd * 8 # bps
#    bd = bd / (1024 * 1024 * 1024.0) # Gbps
    bd = bd / (1000000000)

def linefs_baseline(x):
#    x = 1 - x
    left = 256  / (1 + x)
    right = 200 / x
    return np.minimum(left,right)

def linefs_hybrid(x,S):
#    x  = 1 - x # x : ratio
    y = 200 - S * x + S 
    return y
#    net_lim = 200 * (1 + S/200 * (1 - x))
    return np.minimum(net_lim,y)

def get_data(name, file, entries):
    sheet_name = name    
    res = pd.read_excel(file, sheet_name=sheet_name, na_filter=False, nrows=entries)

    # Without NaN if all rows have NaN
    res = res.dropna(
        axis = 0,
        how='all',
#        inplace=True,
    )    
    return res    

def plot_func(fig,spec):
    ax = fig.add_subplot(spec)

    data = get_data("thpt-lat", "../../excel-data/kv-perf.xlsx", 15)       
    h_thpt = list(data.get(data.keys()[1]))    
    h_lat = list(data.get(data.keys()[2]))   

    r_thpt = list(data.get(data.keys()[3]))    
    r_lat = list(data.get(data.keys()[4]))    

    s_1 = list(data.get(data.keys()[5]))    
    s_1_l = list(data.get(data.keys()[6]))    

    s_2 = list(data.get(data.keys()[7]))    
    s_2_l = list(data.get(data.keys()[8]))  

    s_3 = list(data.get(data.keys()[9]))    
    s_3_l = list(data.get(data.keys()[10]))          

    s_4 = list(data.get(data.keys()[11]))    
    s_4_l = list(data.get(data.keys()[12]))      

    color_list = color_list_1

    ax.plot(h_thpt, h_lat,label="A4 + A5",
            linestyle="solid", color=color_list[-1],linewidth=linewidth,zorder=100,
            marker="x",        markersize=marker_sz,markerfacecolor="none",        markeredgewidth = markeredgewidth_sz,            
    )
    
    ax.plot(r_thpt, r_lat,label="RNIC",
            linestyle="solid", color="black",linewidth=linewidth,zorder=100,
            marker="^",         markersize=marker_sz,                    markerfacecolor="none",        markeredgewidth = markeredgewidth_sz,            
    )
    

    ax.plot(s_1, s_1_l,label="A1",
            linestyle="solid", color=color_list[0],linewidth=linewidth,zorder=100,
            marker="o",         markersize=marker_sz,                    markerfacecolor="none",        markeredgewidth = markeredgewidth_sz,

    )    

    ax.plot(s_2, s_2_l,label="A2",
            linestyle="solid", color=color_list[1],linewidth=linewidth,zorder=100,
             marker="h",         markersize=marker_sz,                    markerfacecolor="none",        markeredgewidth = markeredgewidth_sz,
    )      

    ax.plot(s_3, s_3_l,label="A3",
            linestyle="solid", color=color_list[2],linewidth=linewidth,zorder=100, 
             marker="H",         markersize=marker_sz,                    markerfacecolor="none",        markeredgewidth = markeredgewidth_sz,
    )      

    ax.plot(s_4, s_4_l,label="A4",
            linestyle="solid", color=color_list[3],linewidth=linewidth,zorder=100,            marker="+",         markersize=marker_sz,
                    markerfacecolor="none",        markeredgewidth = markeredgewidth_sz,
    )     

    ax.set_xlim(0,70)
    ax.set_ylim(0,102)
    ax.set_yticks([0,20,40,60,80,100])
    ax.set_xticks([0,20,40,60,80])
    ax.tick_params(axis='y', which='major', labelsize=fontsize)    

    ax.tick_params(axis='x', which='major', labelsize=fontsize)        
    ax.set_xlabel("Throughput (Mreqs/sec)", fontsize=ylabel_sz, labelpad=3)      

    ax.set_ylabel("Latency ($\mu$s)", fontsize=ylabel_sz, labelpad=3)
    ax.set_yticks([0,20,40,60,80,100])
    ax.tick_params(axis='y', which='major', labelsize=fontsize)    

    adjust_ax_style(ax)
    
    leg = ax.legend(
        fontsize=fontsize,
        frameon=True,
        loc="upper center",
        handlelength=1.0,
        labelspacing=0.8,
        ncol=6,
        bbox_to_anchor=(0.5, 1.25),
    )
    leg.set_zorder(120)    
    frame = leg.get_frame()
#    frame.set_facecolor('white')  
    frame.set_edgecolor('white') 
    

    return

def main2():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()
        plt.rcParams['pdf.fonttype'] = 42
        plt.rcParams['ps.fonttype'] = 42        

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",
            r"\usepackage[dvipsnames]{xcolor}",
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
#            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])
        plt.rcParams["text.latex.preamble"] = temp
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])

        fig = plt.figure(constrained_layout=False)                       

        spec = gridspec.GridSpec(ncols=1, nrows=1, figure=fig)
        plot_func(fig, spec[0,0])

        fig.subplots_adjust(wspace=0.3, hspace=0.1)
        fig.set_size_inches(get_figsize(latex_col, wf=0.8, hf=0.3))

        fig.savefig(
            os.path.splitext(__file__)[0]+ ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )


if __name__ == "__main__":
    main2()


==> data/study/kv.py <==
from thptlatbar import plog_lat_bar
from thptlat import *

ylabel_sz = fontsize + 0.5
yticks_sz = fontsize
xlabel_sz = fontsize

sbar_wz = 0.6
whole_bar_width = (sbar_wz + 0.08) * 1

width = whole_bar_width  # the width of the bars: can also be len(x) sequence
linewidth = 0.5

color_list=[
#"#fff7fb",
#"#ece7f2",
"#d0d1e6",
"#a6bddb",
"#74a9cf",
"#3690c0",
"#0570b0",
"#034e7b",
]


def plot_lat(fig, spec):
    ax = fig.add_subplot(spec) 
    data = get_data("lat", "../../excel-data/kv.xlsx", 12)        
    lat = list(data.get(data.keys()[1]))
    legs = ["A1","A2","A3","A4","A5 (SEND/RECV)","A5 (READ)"]
    
    labels = np.arange(start=-1, stop=7, step=1.8)
    print(len(labels))
    print(lat)
    for i in range(len(lat)):
        ax.bar(i, lat[i], sbar_wz, label=legs[i], color=color_list[i], lw=0.3, zorder=3, edgecolor="black")
    ax.set_xticks([])


    for x, y in zip(range(len(lat)), lat):
        ax.text(x, y + 0.05, '%.1f' % y, ha='center', va='bottom', fontsize=fontsize - 1)


    ax.tick_params(axis='x', which='major', labelsize=xlabel_sz, pad=-0.2)        
    ax.tick_params(axis='y', which='major', labelsize=yticks_sz)       
    ax.set_ylim(0,14)

    ax.set_ylabel("Latency ($\mu$s)", fontsize=ylabel_sz, labelpad=3)        
    adjust_ax_style(ax)       

def plot_thpt(fig, spec):
    ax = fig.add_subplot(spec) 
    data = get_data("thpt", "../../excel-data/kv.xlsx", 12)        
    thpt = list(data.get(data.keys()[1]))
    legs = ["A1","A2","A3","A4","A5 (SEND/RECV)","A5 (READ)"]
    
    labels = np.arange(start=-1, stop=7, step=1.8)
    print(len(labels))
    print(thpt)
    for i in range(len(thpt)):
        ax.bar(i, thpt[i], sbar_wz, label=legs[i], color=color_list[i], lw=0.3, zorder=3, edgecolor="black")
    ax.set_xticks([])          
    ax.set_ylim(0,90)

    for x, y in zip(range(len(thpt)), thpt):
        ax.text(x, y + 0.05, '%.1f' % y, ha='center', va='bottom', fontsize=fontsize - 1)    

    ax.tick_params(axis='x', which='major', labelsize=xlabel_sz, pad=-0.2)        
    ax.tick_params(axis='y', which='major', labelsize=yticks_sz)       

    ax.set_ylabel("Thpt (Mreqs/sec)", fontsize=ylabel_sz, labelpad=3)    

    x_tick_names = legs

#    ax.set_xticks(
#        (labels + whole_bar_width / 2 - 0.8)[0 : len(x_tick_names)],
#        x_tick_names,
#        rotation=15,
#        fontsize=fontsize + 1,
#        fontproperties=font,
#    ) 
# 
    leg = ax.legend(
        fontsize=fontsize,
        frameon=False,
        loc="upper center",
        handlelength=1.2,
        labelspacing=0.05,              
        ncol=6,
        bbox_to_anchor=(-0.2, 1.25),
    ) #    

    leg.set_zorder(120)    
    frame = leg.get_frame()
    frame.set_facecolor('white')  
    frame.set_edgecolor('white')      

    adjust_ax_style(ax)    


def main():
    with plt.style.context(["science", "high-vis", "no-latex", "cjk-tc-font"]):
        plt.rcParams["lines.markersize"] = 3
        # plt.rcParams["font.family"] = font.get_name()
        plt.rcParams["font.family"] = supply_font.get_name()
        plt.rcParams['pdf.fonttype'] = 42
        plt.rcParams['ps.fonttype'] = 42          

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",
            r"\usepackage[dvipsnames]{xcolor}",
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
            #            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])
        plt.rcParams["text.latex.preamble"] = temp
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig, width_ratios=[1,1])

        plot_lat(fig,spec[0,0])
        plot_thpt(fig,spec[0,1])

        fig.subplots_adjust(wspace=0.3, hspace=0.15)

        fig.set_size_inches(get_figsize(latex_col, wf=0.98, hf=0.28))

        fig.savefig(
            os.path.splitext(__file__)[0] + ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )

if __name__ == "__main__":
    main()  

==> data/study/large-payload-analysis-3.py <==
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import math

from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties

from matplotlib.ticker import MultipleLocator
from pyparsing import alphas

from common import *

marker_sz = 3
markeredgewidth_sz = 0.3
linewidth = 0.4
latex_col = 241.02039  ## pt
fontsize = 5.0

ylabel_sz = fontsize + 1

color_list = [
    "#66c2a5", #RDMA->HOST
    "#3288bd", #SNIC->HOST
    "#5e4fa2", #SNIC->SoC
    "#f46d43", #SoC->Host
    '#c51b8a', #Host->SoC
    '#756bb1'
]

def adjust_ax_style(ax, disable=True):
    ax.tick_params(axis="y", labelsize=fontsize)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    ax.tick_params(which="major", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="y")
    ax.tick_params(which="major", length=2, axis="y")

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)
    ax.minorticks_off()
    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


def get_data(name, file, entries):
    sheet_name = name

    res = pd.read_excel(file, sheet_name=sheet_name, na_filter=False, nrows=entries)

    # Without NaN if all rows have NaN
    res = res.dropna(
        axis = 0,
        how='all',
#        inplace=True,
    )
    return res

def thpt_to_bd(thpt, sz):
    bd = thpt * sz * 1000000
    bd = bd * 8 # bps
#    bd = bd / (1024 * 1024 * 1024.0) # Gbps
    bd = bd / (1000000000)

def linefs_baseline(x):
    x = 1 - x
    left = 256  / (1 + x)
    right = 200 / x
    return np.minimum(left,right)

def linefs_hybrid(x,S):
    x  = 1 - x # x : ratio
    y = 200 - S * x + S 
    return y
#    net_lim = 200 * (1 + S/200 * (1 - x))
    return np.minimum(net_lim,y)
    
def plot_reqs(fig,spec):
    ax = fig.add_subplot(spec)
    req_read = get_data("READ-req", "../../excel-data/large-payload-analysis.xlsx", 13)
    req_write = get_data("Write-req", "../../excel-data/large-payload-analysis.xlsx", 11)

    pay_read = list(req_read.get(req_read.keys()[0]))
    snic_1_req = list(req_read.get(req_read.keys()[2]))
    snic_2_req = list(req_read.get(req_read.keys()[3]))
    snic_3_h_s_req = list(req_read.get(req_read.keys()[4]))
    snic_3_s_h_req = list(req_read.get(req_read.keys()[5]))    

    pay_write = list(req_write.get(req_write.keys()[0]))
    snic_1_write_req = list(req_write.get(req_write.keys()[2]))
    snic_2_write_req = list(req_write.get(req_write.keys()[3]))
    snic_3_write_h_s_req = list(req_write.get(req_write.keys()[4]))
    snic_3_write_s_h_req = list(req_write.get(req_write.keys()[5]))       

    ax.plot(
        pay_read,
        snic_3_h_s_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'Host READ SoC ③',
        linewidth=linewidth,
        color=color_list[0],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        pay_read,
        snic_3_s_h_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SoC READ Host ③',
        linewidth=linewidth,
        color=color_list[1],
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )      

    ax.plot(
        pay_write,
        snic_3_write_h_s_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'Host WRITE SoC ③',
        linewidth=linewidth,
        color=color_list[2],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )      

    ax.plot(
        pay_write,
        snic_3_write_s_h_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SoC WRITE Host ③',
        linewidth=linewidth,
        color=color_list[3],
        marker="v",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )         


    ax.set_xscale('log')
    adjust_ax_style(ax)
    ax.set_xticks([262144,1024 * 1024,9000000, 67108864, 1073741824])      
    ax.set_xticklabels(["256K","1M","9M","64M", "1G"], fontsize=fontsize - 1.5, fontproperties=font)

    ax.set_ylim(0,400)

    ax.tick_params(axis='x', which='major', labelsize=fontsize)            
    ax.set_ylabel("Throughput (Mpps)", fontsize=ylabel_sz, labelpad=3)
    ax.tick_params(axis='y', which='major', labelsize=fontsize)          
    ax.set_xlabel("Payload (Bytes)", fontsize=fontsize + 0.5, labelpad=0.5)

    return


def plot_bandwidth(fig,spec):
    ax = fig.add_subplot(spec)
    req_read = get_data("READ", "../../excel-data/large-payload-analysis.xlsx", 13)
    req_write = get_data("WRITE", "../../excel-data/large-payload-analysis.xlsx", 11)

    pay_read = list(req_read.get(req_read.keys()[0]))
    snic_1_req = list(req_read.get(req_read.keys()[2]))
    snic_2_req = list(req_read.get(req_read.keys()[3]))
    snic_3_h_s_req = list(req_read.get(req_read.keys()[5]))
    snic_3_s_h_req = list(req_read.get(req_read.keys()[6]))

    pay_write = list(req_write.get(req_write.keys()[0]))
    snic_1_write_req = list(req_write.get(req_write.keys()[2]))
    snic_2_write_req = list(req_write.get(req_write.keys()[3]))

    snic_3_write_h_s_req = list(req_write.get(req_write.keys()[5]))
    snic_3_write_s_h_req = list(req_write.get(req_write.keys()[6]))    

    ax.plot(
        pay_read,
        snic_3_h_s_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'Host->SoC (R)',
        linewidth=linewidth,
        color=color_list[0],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        pay_read,
        snic_3_s_h_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SoC->Host (R)',
        linewidth=linewidth,
        color=color_list[1],
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )      

    ax.plot(
        pay_write,
        snic_3_write_h_s_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'Host->SoC (W)',
        linewidth=linewidth,
        color=color_list[2],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )      

    ax.plot(
        pay_write,
        snic_3_write_s_h_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SoC->Host (W)',
        linewidth=linewidth,
        color=color_list[3],
        marker="v",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )         

    ax.set_xscale('log')
    adjust_ax_style(ax)
    ax.set_xticks([262144,1024 * 1024,9000000, 67108864, 1073741824])      
    ax.set_xticklabels(["256K","1M","9M","64M", "1G"], fontsize=fontsize - 1.5, fontproperties=font)    

    ax.set_ylim(0,240)

    ax.tick_params(axis='x', which='major', labelsize=fontsize)            
    ax.set_ylabel("Bandwidth (Gbps)", fontsize=ylabel_sz, labelpad=3)
    ax.tick_params(axis='y', which='major', labelsize=fontsize)          


    leg = ax.legend(
        fontsize=fontsize,
        frameon=True,
        loc="upper center",
        handlelength=0.8,
        labelspacing=0.2,
        ncol=4,
        bbox_to_anchor=(1.05, 1.27),
    )
    leg.set_zorder(120)    
    frame = leg.get_frame()
    frame.set_facecolor('white')  
    frame.set_edgecolor('white')        

    ax.set_xlabel("Payload (Bytes)", fontsize=fontsize + 0.5, labelpad=0.5)
    return

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams['pdf.fonttype'] = 42
        plt.rcParams['ps.fonttype'] = 42          
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()
        plt.rcParams["font.family"] = supply_font.get_name()        

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",
            r"\usepackage[dvipsnames]{xcolor}",
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
#            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])
        plt.rcParams["text.latex.preamble"] = temp
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig)

        plot_bandwidth(fig, spec[0,0])
        plot_reqs(fig, spec[0,1])

        fig.subplots_adjust(wspace=0.35, hspace=0.1)

        fig.set_size_inches(get_figsize(latex_col, wf=0.98, hf=0.31))

        fig.savefig(
            os.path.splitext(__file__)[0]+ ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )


if __name__ == "__main__":
    main()


==> data/study/large-payload-analysis.py <==
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import math

from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties

from matplotlib.ticker import MultipleLocator
from pyparsing import alphas

from common import *

marker_sz = 3
markeredgewidth_sz = 0.3
linewidth = 0.4
latex_col = 241.02039  ## pt
fontsize = 5.0

ylabel_sz = fontsize + 1

color_list = [
    "#66c2a5", #RDMA->HOST
    "#3288bd", #SNIC->HOST
    "#5e4fa2", #SNIC->SoC
    "#f46d43", #SoC->Host
    '#c51b8a', #Host->SoC
    '#756bb1'
]

def adjust_ax_style(ax, disable=True):
    ax.tick_params(axis="y", labelsize=fontsize)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    ax.tick_params(which="major", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="y")
    ax.tick_params(which="major", length=2, axis="y")

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)
    ax.minorticks_off()
    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


def get_data(name, file, entries):
    sheet_name = name

    res = pd.read_excel(file, sheet_name=sheet_name, na_filter=False, nrows=entries)

    # Without NaN if all rows have NaN
    res = res.dropna(
        axis = 0,
        how='all',
#        inplace=True,
    )
    return res

def thpt_to_bd(thpt, sz):
    bd = thpt * sz * 1000000
    bd = bd * 8 # bps
#    bd = bd / (1024 * 1024 * 1024.0) # Gbps
    bd = bd / (1000000000)

def linefs_baseline(x):
    x = 1 - x
    left = 256  / (1 + x)
    right = 200 / x
    return np.minimum(left,right)

def linefs_hybrid(x,S):
    x  = 1 - x # x : ratio
    y = 200 - S * x + S 
    return y
#    net_lim = 200 * (1 + S/200 * (1 - x))
    return np.minimum(net_lim,y)
    
def plot_reqs(fig,spec):
    ax = fig.add_subplot(spec)
    req_read = get_data("READ-req", "../../excel-data/large-payload-analysis.xlsx", 17)
    req_write = get_data("Write-req", "../../excel-data/large-payload-analysis.xlsx", 14)

    pay_read = list(req_read.get(req_read.keys()[0]))
    snic_1_req = list(req_read.get(req_read.keys()[2]))
    snic_2_req = list(req_read.get(req_read.keys()[3]))

    pay_write = list(req_write.get(req_write.keys()[0]))
    snic_1_write_req = list(req_write.get(req_write.keys()[2]))
    snic_2_write_req = list(req_write.get(req_write.keys()[3]))

    ax.plot(
        pay_read,
        snic_1_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC READ ①',
        linewidth=linewidth,
        color=color_list[0],
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        pay_read,
        snic_2_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC READ ②',
        linewidth=linewidth,
        color=color_list[1],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )    

    ax.plot(
        pay_write,
        snic_1_write_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC WRITE ①',
        linewidth=linewidth,
        color=color_list[2],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        pay_write,
        snic_2_write_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC WRITE ②',
        linewidth=linewidth,
        color=color_list[3],
        marker="v",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )         


    ax.set_xscale('log')
    adjust_ax_style(ax)
    ax.set_xticks([262144,1024 * 1024,9000000, 67108864, 1073741824])      
    ax.set_xticklabels(["256K","1M","9M","64M", "1G"], fontsize=fontsize - 1.5, fontproperties=font)

    ax.set_ylim(0,200)

    ax.tick_params(axis='x', which='major', labelsize=fontsize)            
    ax.set_ylabel("Throughput (Mpps)", fontsize=ylabel_sz, labelpad=3)
    ax.tick_params(axis='y', which='major', labelsize=fontsize)          
    ax.set_xlabel("Payload (Bytes)", fontsize=fontsize + 0.5, labelpad=0.5)

    return


def plot_bandwidth(fig,spec):
    ax = fig.add_subplot(spec)
    req_read = get_data("READ", "../../excel-data/large-payload-analysis.xlsx", 13)
    req_write = get_data("WRITE", "../../excel-data/large-payload-analysis.xlsx", 11)

    pay_read = list(req_read.get(req_read.keys()[0]))
    snic_1_req = list(req_read.get(req_read.keys()[2]))
    snic_2_req = list(req_read.get(req_read.keys()[3]))
    snic_3_h_s_req = list(req_read.get(req_read.keys()[4]))
    snic_3_s_h_req = list(req_read.get(req_read.keys()[5]))

    pay_write = list(req_write.get(req_write.keys()[0]))
    snic_1_write_req = list(req_write.get(req_write.keys()[2]))
    snic_2_write_req = list(req_write.get(req_write.keys()[3]))

    snic_3_write_h_s_req = list(req_write.get(req_write.keys()[4]))
    snic_3_write_s_h_req = list(req_write.get(req_write.keys()[5]))    

    ax.plot(
        pay_read,
        snic_1_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC READ ①',
        linewidth=linewidth,
        color=color_list[0],
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        pay_read,
        snic_2_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC READ ②',
        linewidth=linewidth,
        color=color_list[1],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )    

    """
    ax.plot(
        pay_read,
        snic_3_h_s_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'Host READ SoC ③',
        linewidth=linewidth,
        color=color_list[4],
        marker="*",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        pay_read,
        snic_3_s_h_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SoC READ Host ③',
        linewidth=linewidth,
        color=color_list[5],
        marker="*",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )      
    """

    ax.plot(
        pay_write,
        snic_1_write_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC WRITE ①',
        linewidth=linewidth,
        color=color_list[2],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        pay_write,
        snic_2_write_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC WRITE ②',
        linewidth=linewidth,
        color=color_list[3],
        marker="v",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )         

    ax.set_xscale('log')
    adjust_ax_style(ax)
    ax.set_xticks([262144,1024 * 1024,9000000, 67108864, 1073741824])      
    ax.set_xticklabels(["256K","1M","9M","64M", "1G"], fontsize=fontsize - 1.5, fontproperties=font)

    ax.set_ylim(0,210)

    ax.tick_params(axis='x', which='major', labelsize=fontsize)            
    ax.set_ylabel("Bandwidth (Gbps)", fontsize=ylabel_sz, labelpad=3)
    ax.tick_params(axis='y', which='major', labelsize=fontsize)          


    leg = ax.legend(
        fontsize=fontsize,
        frameon=True,
        loc="upper center",
        handlelength=0.8,
        labelspacing=0.2,
        ncol=4,
        bbox_to_anchor=(1.05, 1.27),
    )
    leg.set_zorder(120)    
    frame = leg.get_frame()
    frame.set_facecolor('white')  
    frame.set_edgecolor('white')        

    ax.set_xlabel("Payload (Bytes)", fontsize=fontsize + 0.5, labelpad=0.5)
    return

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()
        plt.rcParams["font.family"] = supply_font.get_name()        
        plt.rcParams['pdf.fonttype'] = 42
        plt.rcParams['ps.fonttype'] = 42          

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",
            r"\usepackage[dvipsnames]{xcolor}",
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
#            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])
        plt.rcParams["text.latex.preamble"] = temp
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig)

        plot_bandwidth(fig, spec[0,0])
        plot_reqs(fig, spec[0,1])

        fig.subplots_adjust(wspace=0.38, hspace=0.1)

        fig.set_size_inches(get_figsize(latex_col, wf=1.05, hf=0.31))

        fig.savefig(
            os.path.splitext(__file__)[0]+ ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )


if __name__ == "__main__":
    main()


==> data/study/linefs-analysis-2.py <==
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import math

from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties

from matplotlib.ticker import MultipleLocator
from pyparsing import alphas

from common import *

marker_sz = 3
markeredgewidth_sz = 0.5
linewidth = 0.7
latex_col = 241.02039  ## pt
fontsize = 5.0

ylabel_sz = fontsize + 1

color_list = [
    "#66c2a5", #RDMA->HOST
    "#3288bd", #SNIC->HOST
    "#5e4fa2", #SNIC->SoC
    "#f46d43", #SoC->Host
    '#c51b8a', #Host->SoC
    '#756bb1'
]

def adjust_ax_style(ax, disable=True):
    ax.tick_params(axis="y", labelsize=fontsize)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    ax.tick_params(which="major", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="y")
    ax.tick_params(which="major", length=2, axis="y")

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)
    ax.minorticks_off()
    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


def get_data(name, file, entries):
    sheet_name = name

    res = pd.read_excel(file, sheet_name=sheet_name, na_filter=False, nrows=entries)

    # Without NaN if all rows have NaN
    res = res.dropna(
        axis = 0,
        how='all',
#        inplace=True,
    )
    return res    

def thpt_to_bd(thpt, sz):
    bd = thpt * sz * 1000000
    bd = bd * 8 # bps
#    bd = bd / (1024 * 1024 * 1024.0) # Gbps
    bd = bd / (1000000000)

def linefs_baseline(x):
#    x = 1 - x
    left = 256  / (1 + x)
    right = 200 / x
    return np.minimum(left,right)

def linefs_hybrid(x,S):
#    x  = 1 - x # x : ratio
    y = 200 - S * x + S 
    return y
#    net_lim = 200 * (1 + S/200 * (1 - x))
    return np.minimum(net_lim,y)

def plot_func(fig,spec,title,offload, leg=False):
    ax = fig.add_subplot(spec)
    x = np.linspace(0,1)

    ax.plot(x, linefs_baseline(x),label="LineFS theoretical limit",
            linestyle="solid",
    )
    ax.plot(x, linefs_hybrid(x, offload), label="(Hybrid) LineFS theoretical limit",
            linestyle="solid",
            )

    ax.set_xticks([0/100,20/100,40/100,60/100,80/100,100/100])
    ax.set_xticklabels(["0","20","40","60","80","100"], fontsize=fontsize, fontproperties=font)
    ax.tick_params(axis='x', which='major', labelsize=fontsize)        
#    ax.set_xlabel("Compressed percentage (%)", fontsize=fontsize + 0.5, labelpad=3)
    ax.set_xlabel("ratio (%)", fontsize=fontsize, labelpad=3)

    ax.set_ylabel("Goodput (Gbps)", fontsize=ylabel_sz, labelpad=3)
    ax.tick_params(axis='y', which='major', labelsize=fontsize)

    ax.set_title(title, y=0.9, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)
    ax.set_ylim(0,256)
    adjust_ax_style(ax)

    if not leg:
        return

    leg = ax.legend(
        fontsize=fontsize,
        frameon=True,
        loc="upper center",
        handlelength=1.5,
        labelspacing=0.2,
        ncol=1,
        bbox_to_anchor=(0.5, 1.05),
    )
    leg.set_zorder(120)    
    frame = leg.get_frame()
    frame.set_facecolor('white')  
    frame.set_edgecolor('white')    
    return

def plot_func_v1(fig,spec):
    ax = fig.add_subplot(spec)
    x = np.linspace(0,1)

    ax.plot(x, linefs_baseline(x),label="A1",
            linestyle="solid", color=color_list[0],linewidth=linewidth,zorder=100 
    )

    ax.plot(x, linefs_hybrid(x, 0), label="A2",
            linestyle="solid", color=color_list[1],linewidth=linewidth,zorder=100
            )

    ax.plot(x, linefs_hybrid(x, 56), label="A1 + A2",
            linestyle="solid", color=color_list[2],linewidth=linewidth, zorder=100
            )

    txt_offset = 0.07
    text_color = "red"
    av_linewidth = linewidth - 0.1
#    ax.axhline(y=200, color="red", linestyle="dashed", linewidth=av_linewidth) 
#    ax.text(1 + txt_offset, 200 - 55, "Network (Uni) and\nNVM write limit", fontsize=fontsize + 1, color=text_color)

#    ax.axhline(y=256, color="red", linestyle="dashed", linewidth=av_linewidth) 
#    ax.text(1 + txt_offset, 256 - 15, "PCIe limit (Uni)", fontsize=fontsize + 1, color=text_color)    
#    ax.annotate("PCIe limit (uni)", (0,256), (0.2, 256 + 30), fontsize=fontsize + 1)

    ax.plot(0, 200, marker="o", color="white", markeredgecolor="red", markersize=5, linewidth=0.01, zorder=0)
    ax.annotate(
        "Network and NVM write limit",
        xy=(0, 200),
        xytext=(-0. , 200 - 85),
        fontsize=fontsize,
        arrowprops=dict(
            facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1, edgecolor="red",
        ),
        color="red",
    )   

    ax.plot(0, 256, marker="o", color="white", markeredgecolor="red", markersize=5, linewidth=0.01, zorder=0)
    ax.annotate(
        "PCIe limit",
        xy=(0, 256),
        xytext=(-0. , 256 + 40 ),
        fontsize=fontsize,
        arrowprops=dict(
            facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1, edgecolor="red",
        ),
        color="red",
    )      


    ax.set_yticks([0,64,128,200,256,320])
    ax.set_xticks([0/100,28/100, 40/100,60/100, 80/100,100/100])
    ax.set_xticklabels(["0","28", "40","60", "80","100"], fontsize=fontsize - 1.5, fontproperties=font)
    ax.tick_params(axis='x', which='major', labelsize=fontsize)        
    ax.set_xlabel("ratio %", fontsize=fontsize, labelpad=0)

    ax.set_ylabel("File bandwidth (Gbps)", fontsize=ylabel_sz, labelpad=3)
    ax.tick_params(axis='y', which='major', labelsize=fontsize)

    ax.set_ylim(0,330)
    adjust_ax_style(ax)

    leg = ax.legend(
        fontsize=fontsize + 0.5,
        frameon=True,
        loc="lower center",
        handlelength=1,
        labelspacing=0.3,
        ncol=3,
        bbox_to_anchor=(1, 1.00),

    )
    leg.set_zorder(120)    
    frame = leg.get_frame()
    frame.set_facecolor('white')  
    frame.set_edgecolor('white')    
    return 


def plot_func_v2(fig,spec):
    ax = fig.add_subplot(spec)
    data = get_data("ratio", "../../excel-data/linefs.xlsx", 10)        
    ratio = list(data.get(data.keys()[0]))
    hybrid = list(data.get(data.keys()[1]))
    two = list(data.get(data.keys()[2]))
    one = list(data.get(data.keys()[3]))
    ratio = [r/100 for r in ratio]

    ax.plot(ratio, one,label="A1",
            linestyle="solid", color=color_list[0],linewidth=linewidth,zorder=100 
    )

    ax.plot(ratio, two, label="A2",
            linestyle="solid", color=color_list[1],linewidth=linewidth,zorder=100
            )

    ax.plot(ratio, hybrid, label="A1 + A2",
            linestyle="solid", color=color_list[2],linewidth=linewidth, zorder=100
            )

    txt_offset = 0.07
    text_color = "red"
    av_linewidth = linewidth - 0.1
#    ax.axhline(y=200, color="red", linestyle="dashed", linewidth=av_linewidth) 
#    ax.text(1 + txt_offset, 200 - 55, "Network (Uni) and\nNVM write limit", fontsize=fontsize + 1, color=text_color)

#    ax.axhline(y=256, color="red", linestyle="dashed", linewidth=av_linewidth) 
#    ax.text(1 + txt_offset, 256 - 15, "PCIe limit (Uni)", fontsize=fontsize + 1, color=text_color)    
#    ax.annotate("PCIe limit (uni)", (0,256), (0.2, 256 + 30), fontsize=fontsize + 1)

    ax.plot(0, 200, marker="o", color="white", markeredgecolor="red", markersize=5, linewidth=0.01, zorder=0)
    ax.annotate(
        "Network and NVM write limit",
        xy=(0, 200),
        xytext=(-0. , 200 - 85),
        fontsize=fontsize,
        arrowprops=dict(
            facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1, edgecolor="red",
        ),
        color="red",
    )   
    
    ax.plot(0, 256, marker="o", color="white", markeredgecolor="red", markersize=5, linewidth=0.01, zorder=0)
    ax.annotate(
        "PCIe limit",
        xy=(0, 256),
        xytext=(-0. , 256 + 40 ),
        fontsize=fontsize,
        arrowprops=dict(
            facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1, edgecolor="red",
        ),
        color="red",
    )      


    ax.set_yticks([0,64,128,200,256,320])
    ax.set_xticks([0/100,28/100, 40/100,60/100, 80/100,100/100])
    ax.set_xticklabels(["0","28", "40","60", "80","100"], fontsize=fontsize - 1.5, fontproperties=font)
    ax.tick_params(axis='x', which='major', labelsize=fontsize)        
    ax.set_xlabel("ratio %", fontsize=fontsize, labelpad=0)

    ax.set_ylabel("File bandwidth (Gbps)", fontsize=ylabel_sz, labelpad=3)
    ax.tick_params(axis='y', which='major', labelsize=fontsize)

    ax.set_ylim(0,330)
    adjust_ax_style(ax)   
    return    

def main2():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",
            r"\usepackage[dvipsnames]{xcolor}",
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
#            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])
        plt.rcParams["text.latex.preamble"] = temp
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])

        fig = plt.figure(constrained_layout=False)                       

        spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig)
        plot_func_v1(fig, spec[0,0])
        plot_func_v2(fig, spec[0,1])


        fig.subplots_adjust(wspace=0.35, hspace=0.1)

        fig.set_size_inches(get_figsize(latex_col, wf=0.98, hf=0.27))

        fig.savefig(
            os.path.splitext(__file__)[0]+ ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )


if __name__ == "__main__":
    main2()


==> data/study/linefs-analysis-3.py <==
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import math

from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties

from matplotlib.ticker import MultipleLocator
from pyparsing import alphas

from common import *

marker_sz = 3
markeredgewidth_sz = 0.5
linewidth = 0.7
latex_col = 241.02039  ## pt
fontsize = 5.5

ylabel_sz = fontsize + 1

color_list = [
    "#66c2a5", #RDMA->HOST
    "#3288bd", #SNIC->HOST
    "#5e4fa2", #SNIC->SoC
    "#f46d43", #SoC->Host
    '#c51b8a', #Host->SoC
    '#756bb1'
]

def adjust_ax_style(ax, disable=True):
    ax.tick_params(axis="y", labelsize=fontsize)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    ax.tick_params(which="major", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="y")
    ax.tick_params(which="major", length=2, axis="y")

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)
    ax.minorticks_off()
    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


def get_data(name, file, entries):
    sheet_name = name

    res = pd.read_excel(file, sheet_name=sheet_name, na_filter=False, nrows=entries)

    # Without NaN if all rows have NaN
    res = res.dropna(
        axis = 0,
        how='all',
#        inplace=True,
    )
    return res    

def thpt_to_bd(thpt, sz):
    bd = thpt * sz * 1000000
    bd = bd * 8 # bps
#    bd = bd / (1024 * 1024 * 1024.0) # Gbps
    bd = bd / (1000000000)

def linefs_baseline(x):
#    x = 1 - x
    left = 256  / (1 + x)
    right = 200 / x
    return np.minimum(left,right)

def linefs_hybrid(x,S):
#    x  = 1 - x # x : ratio
    y = 200 - S * x + S 
    return y
#    net_lim = 200 * (1 + S/200 * (1 - x))
    return np.minimum(net_lim,y)

def plot_func(fig,spec,title,offload, leg=False):
    ax = fig.add_subplot(spec)
    x = np.linspace(0,1)

    ax.plot(x, linefs_baseline(x),label="LineFS theoretical limit",
            linestyle="solid",
    )
    ax.plot(x, linefs_hybrid(x, offload), label="(Hybrid) LineFS theoretical limit",
            linestyle="solid",
            )

    ax.set_xticks([0/100,20/100,40/100,60/100,80/100,100/100])
    ax.set_xticklabels(["0","20","40","60","80","100"], fontsize=fontsize, fontproperties=font)
    ax.tick_params(axis='x', which='major', labelsize=fontsize)        
#    ax.set_xlabel("Compressed percentage (%)", fontsize=fontsize + 0.5, labelpad=3)
    ax.set_xlabel("ratio (%)", fontsize=fontsize, labelpad=3)

    ax.set_ylabel("Goodput (Gbps)", fontsize=ylabel_sz, labelpad=3)
    ax.tick_params(axis='y', which='major', labelsize=fontsize)

    ax.set_title(title, y=0.9, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)
    ax.set_ylim(0,256)
    adjust_ax_style(ax)

    if not leg:
        return

    leg = ax.legend(
        fontsize=fontsize,
        frameon=True,
        loc="upper center",
        handlelength=1.5,
        labelspacing=0.2,
        ncol=1,
        bbox_to_anchor=(0.5, 1.05),
    )
    leg.set_zorder(120)    
    frame = leg.get_frame()
    frame.set_facecolor('white')  
    frame.set_edgecolor('white')    
    return

def plot_func_v1(fig,spec):
    ax = fig.add_subplot(spec)
    x = np.linspace(0,1)

    ax.plot(x, linefs_baseline(x),label="A1",
            linestyle="solid", color=color_list[0],linewidth=linewidth,zorder=100 
    )

    ax.plot(x, linefs_hybrid(x, 0), label="A2",
            linestyle="solid", color=color_list[1],linewidth=linewidth,zorder=100
            )

    ax.plot(x, linefs_hybrid(x, 56), label="A1 + A2",
            linestyle="solid", color=color_list[2],linewidth=linewidth, zorder=100
            )

    txt_offset = 0.07
    text_color = "red"
    av_linewidth = linewidth - 0.1
#    ax.axhline(y=200, color="red", linestyle="dashed", linewidth=av_linewidth) 
#    ax.text(1 + txt_offset, 200 - 55, "Network (Uni) and\nNVM write limit", fontsize=fontsize + 1, color=text_color)

#    ax.axhline(y=256, color="red", linestyle="dashed", linewidth=av_linewidth) 
#    ax.text(1 + txt_offset, 256 - 15, "PCIe limit (Uni)", fontsize=fontsize + 1, color=text_color)    
#    ax.annotate("PCIe limit (uni)", (0,256), (0.2, 256 + 30), fontsize=fontsize + 1)

    ax.plot(0, 200, marker="o", color="white", markeredgecolor="red", markersize=5, linewidth=0.01, zorder=0)
    ax.annotate(
        "Network and NVM write limit",
        xy=(0, 200),
        xytext=(-0. , 200 - 85),
        fontsize=fontsize,
        arrowprops=dict(
            facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1, edgecolor="red",
        ),
        color="red",
    )   

    ax.plot(0, 256, marker="o", color="white", markeredgecolor="red", markersize=5, linewidth=0.01, zorder=0)
    ax.annotate(
        "PCIe limit",
        xy=(0, 256),
        xytext=(-0. , 256 + 40 ),
        fontsize=fontsize,
        arrowprops=dict(
            facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1, edgecolor="red",
        ),
        color="red",
    )      


    ax.set_yticks([0,64,128,200,256,320])
    ax.set_xticks([0/100,28/100, 40/100,60/100, 80/100,100/100])
    ax.set_xticklabels(["0","28", "40","60", "80","100"], fontsize=fontsize - 1.5, fontproperties=font)
    ax.tick_params(axis='x', which='major', labelsize=fontsize)        
    ax.set_xlabel("ratio %", fontsize=fontsize, labelpad=0)

    ax.set_ylabel("File bandwidth (Gbps)", fontsize=ylabel_sz, labelpad=3)
    ax.tick_params(axis='y', which='major', labelsize=fontsize)

    ax.set_ylim(0,330)
    adjust_ax_style(ax)

    leg = ax.legend(
        fontsize=fontsize + 0.5,
        frameon=True,
        loc="lower center",
        handlelength=1,
        labelspacing=0.3,
        ncol=3,
        bbox_to_anchor=(1, 1.00),

    )
    leg.set_zorder(120)    
    frame = leg.get_frame()
    frame.set_facecolor('white')  
    frame.set_edgecolor('white')    
    return 


def plot_func_v2(fig,spec):
    ax = fig.add_subplot(spec)
    data = get_data("ratio", "../../excel-data/linefs.xlsx", 10)        
    ratio = list(data.get(data.keys()[0]))
    hybrid = list(data.get(data.keys()[1]))
    two = list(data.get(data.keys()[2]))
    one = list(data.get(data.keys()[3]))
    ratio = [r/100 for r in ratio]

    ax.plot(ratio, one,label="A1",
            linestyle="solid", color=color_list[0],linewidth=linewidth,zorder=100 
    )

    ax.plot(ratio, two, label="A2",
            linestyle="solid", color=color_list[1],linewidth=linewidth,zorder=100
            )

    ax.plot(ratio, hybrid, label="A1 + A2",
            linestyle="solid", color=color_list[2],linewidth=linewidth, zorder=100
            )

    txt_offset = 0.07
    text_color = "red"
    av_linewidth = linewidth - 0.1
#    ax.axhline(y=200, color="red", linestyle="dashed", linewidth=av_linewidth) 
#    ax.text(1 + txt_offset, 200 - 55, "Network (Uni) and\nNVM write limit", fontsize=fontsize + 1, color=text_color)

#    ax.axhline(y=256, color="red", linestyle="dashed", linewidth=av_linewidth) 
#    ax.text(1 + txt_offset, 256 - 15, "PCIe limit (Uni)", fontsize=fontsize + 1, color=text_color)    
#    ax.annotate("PCIe limit (uni)", (0,256), (0.2, 256 + 30), fontsize=fontsize + 1)

    ax.plot(0, 200, marker="o", color="white", markeredgecolor="red", markersize=5, linewidth=0.01, zorder=0)
    ax.annotate(
        "Network and NVM write limit",
        xy=(0, 200),
        xytext=(-0. , 200 - 85),
        fontsize=fontsize,
        arrowprops=dict(
            facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1, edgecolor="red",
        ),
        color="red",
    )   
    
    ax.plot(0, 256, marker="o", color="white", markeredgecolor="red", markersize=5, linewidth=0.01, zorder=0)
    ax.annotate(
        "PCIe limit",
        xy=(0, 256),
        xytext=(-0. , 256 + 40 ),
        fontsize=fontsize,
        arrowprops=dict(
            facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1, edgecolor="red",
        ),
        color="red",
    )      


    ax.set_yticks([0,64,128,200,256,320])
    ax.set_xticks([0/100,28/100, 40/100,60/100, 80/100,100/100])
    ax.set_xticklabels(["0","28", "40","60", "80","100"], fontsize=fontsize - 1.5, fontproperties=font)
    ax.tick_params(axis='x', which='major', labelsize=fontsize)        
    ax.set_xlabel("ratio %", fontsize=fontsize, labelpad=0)

    ax.set_ylabel("File bandwidth (Gbps)", fontsize=ylabel_sz, labelpad=3)
    ax.tick_params(axis='y', which='major', labelsize=fontsize)

    ax.set_ylim(0,330)
    adjust_ax_style(ax)   
    return    

def main2():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",
            r"\usepackage[dvipsnames]{xcolor}",
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
#            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])
        plt.rcParams["text.latex.preamble"] = temp
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])

        fig = plt.figure(constrained_layout=False)                       

        spec = gridspec.GridSpec(ncols=1, nrows=1, figure=fig)
#        plot_func_v1(fig, spec[0,0])
        plot_func_v2(fig, spec[0,0])


        fig.subplots_adjust(wspace=0.35, hspace=0.1)

        fig.set_size_inches(get_figsize(latex_col, wf=1, hf=0.27))

        fig.savefig(
            os.path.splitext(__file__)[0]+ ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )


if __name__ == "__main__":
    main2()


==> data/study/linefs-analysis.py <==
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import math

from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties

from matplotlib.ticker import MultipleLocator
from pyparsing import alphas

from common import *

marker_sz = 3
markeredgewidth_sz = 0.5
linewidth = 0.7
latex_col = 241.02039  ## pt
fontsize = 6

ylabel_sz = fontsize + 1

color_list = [
    "#66c2a5", #RDMA->HOST
    "#3288bd", #SNIC->HOST
    "#5e4fa2", #SNIC->SoC
    "#f46d43", #SoC->Host
    '#c51b8a', #Host->SoC
    '#756bb1'
]

def adjust_ax_style(ax, disable=True):
    ax.tick_params(axis="y", labelsize=fontsize)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    ax.tick_params(which="major", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="y")
    ax.tick_params(which="major", length=2, axis="y")

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)
    ax.minorticks_off()
    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


def get_data(name, file, entries):
    sheet_name = name

    res = pd.read_excel(file, sheet_name=sheet_name, na_filter=False, nrows=entries)

    # Without NaN if all rows have NaN
    res = res.dropna(
        axis = 0,
        how='all',
#        inplace=True,
    )
    return res

def thpt_to_bd(thpt, sz):
    bd = thpt * sz * 1000000
    bd = bd * 8 # bps
#    bd = bd / (1024 * 1024 * 1024.0) # Gbps
    bd = bd / (1000000000)

def linefs_baseline(x):
#    x = 1 - x
    left = 256  / (1 + x)
    right = 200 / x
    return np.minimum(left,right)

def linefs_hybrid(x,S):
#    x  = 1 - x # x : ratio
    y = 200 - S * x + S 
    return y
#    net_lim = 200 * (1 + S/200 * (1 - x))
    return np.minimum(net_lim,y)

def plot_func(fig,spec,title,offload, leg=False):
    ax = fig.add_subplot(spec)
    x = np.linspace(0,1)

    ax.plot(x, linefs_baseline(x),label="LineFS theoretical limit",
            linestyle="solid",
    )
    ax.plot(x, linefs_hybrid(x, offload), label="(Hybrid) LineFS theoretical limit",
            linestyle="solid",
            )

    ax.set_xticks([0/100,20/100,40/100,60/100,80/100,100/100])
    ax.set_xticklabels(["0","20","40","60","80","100"], fontsize=fontsize, fontproperties=font)
    ax.tick_params(axis='x', which='major', labelsize=fontsize)        
    ax.set_xlabel("Compressed percentage (%)", fontsize=fontsize + 0.5, labelpad=3)

    ax.set_ylabel("Goodput (Gbps)", fontsize=ylabel_sz, labelpad=3)
    ax.tick_params(axis='y', which='major', labelsize=fontsize)

    ax.set_title(title, y=0.9, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)
    ax.set_ylim(0,256)
    adjust_ax_style(ax)

    if not leg:
        return

    leg = ax.legend(
        fontsize=fontsize,
        frameon=True,
        loc="right center",
        handlelength=1.5,
        labelspacing=0.2,
        ncol=4,
        bbox_to_anchor=(2.5, 1.35),
    )
    leg.set_zorder(120)    
    frame = leg.get_frame()
    frame.set_facecolor('white')  
    frame.set_edgecolor('white')    
    return

def plot_func_v1(fig,spec):
    ax = fig.add_subplot(spec)

    data = get_data("net", "../../excel-data/linefs.xlsx", 7)
    x = list(data.get(data.keys()[0]))
    ratio = list(data.get(data.keys()[3]))
    data = get_data("hybrid", "../../excel-data/linefs.xlsx", 7)
    thpt = list(data.get(data.keys()[1]))

    ax2 = ax.twinx()

    ax.plot(x, ratio,label="A2 + A3",
            linestyle="solid", color="black",linewidth=linewidth,zorder=100 
    )    

    ax2.plot(x, thpt,label="Bandwidth",
            linestyle="solid", color="red",linewidth=linewidth,zorder=100 
    )        

    """
    ax.plot(x, linefs_baseline(x),label="A1",
            linestyle="solid", color=color_list[0],linewidth=linewidth,zorder=100 
    )

    ax.plot(x, linefs_hybrid(x, 0), label="A2",
            linestyle="solid", color=color_list[1],linewidth=linewidth,zorder=100
            )

    ax.plot(x, linefs_hybrid(x, 56), label="A1 + A2",
            linestyle="solid", color=color_list[2],linewidth=linewidth, zorder=100
            )
    """

    txt_offset = 0.07
    text_color = "red"
    av_linewidth = linewidth - 0.1
#    ax.axhline(y=200, color="red", linestyle="dashed", linewidth=av_linewidth) 
#    ax.text(1 + txt_offset, 200 - 55, "Network (Uni) and\nNVM write limit", fontsize=fontsize + 1, color=text_color)

#    ax.axhline(y=256, color="red", linestyle="dashed", linewidth=av_linewidth) 
#    ax.text(1 + txt_offset, 256 - 15, "PCIe limit (Uni)", fontsize=fontsize + 1, color=text_color)    
#    ax.annotate("PCIe limit (uni)", (0,256), (0.2, 256 + 30), fontsize=fontsize + 1)

#    ax.plot(0, 200, marker="o", color="white", markeredgecolor="red", markersize=5, linewidth=0.01, zorder=0)
    """
    ax.annotate(
        "Network and NVM write limit",
        xy=(0, 200),
        xytext=(-0. , 200 - 65),
        fontsize=fontsize,
        arrowprops=dict(
            facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1, edgecolor="red",
        ),
        color="red",
    )   

    ax.plot(0, 256, marker="o", color="white", markeredgecolor="red", markersize=5, linewidth=0.01, zorder=0)
    ax.annotate(
        "PCIe limit",
        xy=(0, 256),
        xytext=(-0. , 256 + 40 ),
        fontsize=fontsize,
        arrowprops=dict(
            facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1, edgecolor="red",
        ),
        color="red",
    )      
    """
#    ax.set_yticks([0,64,128,200,256,320])
#    ax.set_xticks([0/100,20/100,28/100, 40/100,60/100, 80/100,100/100])    
    ax.set_xticklabels(["0","20","28", "40","60", "80","100"], fontsize=fontsize - 1.5, fontproperties=font)
    ax.tick_params(axis='x', which='major', labelsize=fontsize)        
    ax.set_xlabel("The ratio of A3 in A2 + A3 (%)", fontsize=fontsize + 0.5, labelpad=3)

    ax.set_ylabel("Network utilization\nimprovements (%)", fontsize=ylabel_sz, labelpad=3)
    ax.tick_params(axis='y', which='major', labelsize=fontsize)

    ax.set_ylim(0,110)
    adjust_ax_style(ax)

    ax2.set_ylabel("Bandwidth (Gb/s)", fontsize=ylabel_sz, labelpad=3)
    ax2.set_xticklabels(["0","20","28", "40","60", "80","100"], fontsize=fontsize - 1.5, fontproperties=font)
    ax2.tick_params(axis='x', which='major', labelsize=fontsize)        
    ax2.set_xlabel("The ratio of A3 in A2 + A3 (%)", fontsize=fontsize + 0.5, labelpad=3)
    ax2.tick_params(axis='y', which='major', labelsize=fontsize)

    ax2.set_ylim(0,200)
    adjust_ax_style(ax2)    

    ax2.set_title("Compression ratio = 50%", y=0.9, fontsize=fontsize,
                 bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1), zorder=1024)       

    leg = ax.legend(
        fontsize=fontsize + 0.5,
        frameon=True,
        loc="center right",
        handlelength=1,
        labelspacing=0.3,
        ncol=3,
    )
    leg.set_zorder(120)    
    frame = leg.get_frame()
    frame.set_facecolor('white')  
    frame.set_edgecolor('white')    
    return 

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()
        plt.rcParams['pdf.fonttype'] = 42
        plt.rcParams['ps.fonttype'] = 42          

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",
            r"\usepackage[dvipsnames]{xcolor}",
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
#            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])
        plt.rcParams["text.latex.preamble"] = temp
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=4, nrows=1, figure=fig)

        plot_func(fig, spec[0,0], "Offloaded=0Gbps", 0, leg=True)
        plot_func(fig, spec[0,1], "Offloaded=64Gbps", 64)
        plot_func(fig, spec[0,2], "Offloaded=128Gbps", 128)
        plot_func(fig, spec[0,3], "Offloaded=256Gbps", 56)

        fig.subplots_adjust(wspace=0.3, hspace=0.1)

        fig.set_size_inches(get_figsize(latex_col, wf=1.05 * 2, hf=0.28))

        fig.savefig(
            os.path.splitext(__file__)[0]+ ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )

def main2():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",
            r"\usepackage[dvipsnames]{xcolor}",
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
#            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])
        plt.rcParams["text.latex.preamble"] = temp
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])

        fig = plt.figure(constrained_layout=False)                       

        spec = gridspec.GridSpec(ncols=1, nrows=1, figure=fig)
        plot_func_v1(fig, spec[0,0])

        fig.subplots_adjust(wspace=0.3, hspace=0.1)
        fig.set_size_inches(get_figsize(latex_col, wf=0.85, hf=0.3))

        fig.savefig(
            os.path.splitext(__file__)[0]+ ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )


if __name__ == "__main__":
    main2()


==> data/study/linefs.py <==
from thptlatbar import plog_lat_bar
from thptlat import *

ylabel_sz = fontsize + 1
yticks_sz = fontsize
xlabel_sz = fontsize + 1

sbar_wz = 0.6
whole_bar_width = (sbar_wz + 0.08) * 1

width = whole_bar_width  # the width of the bars: can also be len(x) sequence
linewidth = 0.5

def normalize(data):
   return [ d * 100 / 10007072 for d in data]

def plot_cpu(fig, spec):
    ax = fig.add_subplot(spec) 
    data = get_data("cpu", "../../excel-data/linefs.xlsx", 4)        
    
    meta = normalize(list(data.get(data.keys()[1])))
    compression = normalize(list(data.get(data.keys()[2])))
    copy = normalize(list(data.get(data.keys()[3])))
    send_rdma = normalize(list(data.get(data.keys()[4])))
    print(send_rdma)

    x = ["A1\n(Linefs)", "A2", "A3 +\ncompress", "A3"]

    labels = np.arange(start=-1, stop=6, step=1.8)
    print(len(labels))

    color_list = ["white","blue","red", "black"]

    ax.bar(labels, meta,
            sbar_wz,
            label="File write",
            color="black", lw=0.3, zorder=3, edgecolor="black")
    
    ax.bar(labels, compression, 
            sbar_wz,
            label="Compression",
            bottom=meta,
            color=color_list[1], lw=0.3, zorder=3, edgecolor="black")    
    b1 = [meta[i] + compression[i] for i in range(len(meta))]
    ax.bar(labels, copy, 
            sbar_wz,
            label="Filesystem",
            bottom = b1,
            color=color_list[2], lw=0.3, zorder=3, edgecolor="black")
    ax.bar(labels, send_rdma, 
            sbar_wz,
            label="Wait backup ACK",
            bottom=[b1[i] + copy[i] for i in range(len(send_rdma)) ], 
            color="white", lw=0.3, zorder=3, edgecolor="black")
    x_tick_names = x            
    ax.set_ylim(0,250)

    ax.tick_params(axis='x', which='major', labelsize=xlabel_sz, pad=1)        
    ax.tick_params(axis='y', which='major', labelsize=yticks_sz)       

    ax.set_ylabel("Host CPU cycles\n Normalized (%)", fontsize=ylabel_sz, labelpad=3)    

    ax.set_xticks(
        (labels + whole_bar_width / 2 - 0.4)[0 : len(x_tick_names)],
        x_tick_names,
        rotation=20,
        fontsize=fontsize + 1,        
#        fontproperties=font,
    )    

    leg = ax.legend(
        fontsize=fontsize,
        frameon=False,
        loc="upper center",
        handlelength=1.0,
        labelspacing=0.5,              
        handletextpad=0.2,
        ncol=2,
        columnspacing=0.5        
#        bbox_to_anchor=(0.55, 1.25),
    )        

    adjust_ax_style(ax)    

    leg.set_zorder(120)    
    frame = leg.get_frame()
    frame.set_facecolor('white')  
    frame.set_edgecolor('white')       

def plot_data(fig, spec,title, data_title):
    ax = fig.add_subplot(spec) 
    data = get_data(data_title, "../../excel-data/linefs.xlsx", 4)       

    a1 = list(data.get(data.keys()[1]))
    a2 = list(data.get(data.keys()[2]))
    a3 = list(data.get(data.keys()[3]))
    a4 = list(data.get(data.keys()[4]))

    sbar_wz = 0.27
    whole_bar_width = (sbar_wz + 0.08) * 1    

    app = {"A1" : a1, "A2" : a2, "A3" : a3, "A2+A3" : a4}

    labels = np.arange(start=-1, stop=6, step=1.8)

    ax.bar(
            labels + (sbar_wz + 0.08) * 0 + 0.8,
            app["A1"],
            sbar_wz,
            label="A1",
            lw=0.05,
            edgecolor="black",
            color=color_list[0],
            zorder=3,)

    ax.bar(
            labels + (sbar_wz + 0.08) * 1 + 0.8,
            app["A2"],
            sbar_wz,
            label="A2",
            lw=0.05,
            edgecolor="black",
            color=color_list[2],
            zorder=3,)               

    ax.bar(
            labels + (sbar_wz + 0.08) * 2 + 0.8,
            app["A3"],
            sbar_wz,
            label="A3",
            lw=0.05,
            edgecolor="black",
            color=color_list[1],
            zorder=3,)   

    ax.bar(
            labels + (sbar_wz + 0.08) * 3 + 0.8,
            app["A2+A3"],
            sbar_wz,
            label="A2+A3",
            lw=0.05,
            edgecolor="black",
            color=color_list[3],
            zorder=3,)                     
        
    x_tick_names = [1,2,4,8]
    ax.set_ylabel("Bandwidth (Gb/s)", fontsize=ylabel_sz, labelpad=3)    
    ax.set_xticks(
        (labels + whole_bar_width / 2)[0 : len(x_tick_names)] + 1.2,
        x_tick_names,
        fontsize=fontsize + 1,
    )    

    ax.set_ylim(0,250)
    leg = ax.legend(
        fontsize=fontsize,
        frameon=False,
        loc="upper center",
        handlelength=2,
        labelspacing=0.5,              
        ncol=4,
#        bbox_to_anchor=(0.55, 1.25),
    )      
    
    ax.set_title(title, y=0.9, fontsize=fontsize,
                 bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1), zorder=1024)    

    ax.set_xlabel("Number of client processes", fontsize=xlabel_sz, labelpad=2)

    adjust_ax_style(ax)    





def main():
    with plt.style.context(["science", "high-vis", "no-latex", "cjk-tc-font"]):
        plt.rcParams["lines.markersize"] = 3
        # plt.rcParams["font.family"] = font.get_name()
        plt.rcParams["font.family"] = supply_font.get_name()

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",
            r"\usepackage[dvipsnames]{xcolor}",
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
            #            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])
        plt.rcParams["text.latex.preamble"] = temp
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=3, nrows=1, figure=fig, width_ratios=[1.5,2,2])

#        plot_lat(fig, spec[0, 0], "READ", get_data("READ", "../../excel-data/micro-latency.xlsx", 7),
#                 leg=True, ymax=3.8)
#        plot_lat(fig, spec[0,1], "WRITE", get_data("WRITE", "../../excel-data/micro-latency.xlsx", 7),yticks=[0,2,4,8], ymax=4.2)
#        plot_lat(fig, spec[0,2], "SEND/RECV", get_data("Two-sided", "../../excel-data/micro-latency.xlsx", 7),yticks=[0,2,4,8],ymax=6.2)
        plot_cpu(fig,spec[0,0])
#        plot_cpu(fig,spec[0,1])
#        plot_cpu(fig,spec[0,2])
        plot_data(fig, spec[0,1], title="Host CPU idle", data_title="idle")
        plot_data(fig, spec[0,2], title="Host CPU busy", data_title="busy")

        fig.subplots_adjust(wspace=0.28, hspace=0.15)

        fig.set_size_inches(get_figsize(latex_col, wf=1.05 * 2 + 0.2, hf=0.32))

        fig.savefig(
            os.path.splitext(__file__)[0] + ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )

if __name__ == "__main__":
    main()  

==> data/study/mmiodoorbell.py <==
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import math

from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties

from matplotlib.ticker import MultipleLocator
from pyparsing import alphas

from common import *

marker_sz = 3
markeredgewidth_sz = 0.5
linewidth = 0.5
latex_col = 241.02039  ## pt
fontsize = 5.0

ylabel_sz = fontsize + 1

color_list = [
    "#66c2a5", #RDMA->HOST
    "#3288bd", #SNIC->HOST
    "#5e4fa2", #SNIC->SoC
    "#f46d43", #SoC->Host
    '#c51b8a', #Host->SoC
    '#756bb1'
]

def adjust_ax_style(ax, disable=True):
    ax.tick_params(axis="y", labelsize=fontsize)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    ax.tick_params(which="major", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="y")
    ax.tick_params(which="major", length=2, axis="y")    

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)        
    ax.minorticks_off()
    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


def get_data(name, file, entries):
    sheet_name = name    

    res = pd.read_excel(file, sheet_name=sheet_name, na_filter=False, nrows=entries)

    # Without NaN if all rows have NaN
    res = res.dropna(
        axis = 0,
        how='all',
#        inplace=True,
    )    
    return res

def thpt_to_bd(thpt, sz): 
    bd = thpt * sz * 1000000
    bd = bd * 8 # bps
#    bd = bd / (1024 * 1024 * 1024.0) # Gbps
    bd = bd / (1000000000)
    return bd


def plot_mmio_lat(fig, spec, name, data, yticks=[0,100,200,300,400], bottom=False,leg = False, ymax=100):
    ax = fig.add_subplot(spec) 
    data = get_data("mmio", "../../excel-data/doorbell.xlsx", 5)

    x = list(data.get(data.keys()[0]))
    host = list(data.get(data.keys()[1]))
    soc = list(data.get(data.keys()[2]))
    rdma = list(data.get(data.keys()[3]))

    ax.plot(
        x,
        rdma,
        markerfacecolor="none",
        linestyle="solid",
        label=r'RNIC ①',
        linewidth=linewidth,
        color=color_list[0],
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )  

    ax.plot(
        x,
        host,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC ①',
        linewidth=linewidth,
        color=color_list[1],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )            

    ax.plot(
        x,
        soc,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC ②',
        linewidth=linewidth,
        color=color_list[4],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.set_ylim(0,1000) 
    adjust_ax_style(ax)

    if bottom:
#        ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))#   
#        ax.set_xticklabels(["1.5K","3K","6K","12K","24K","48K"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("Number of worker threads ", fontsize=fontsize + 0.5, labelpad=3)
    else:
        ax.set_xticks([])      
        ax.tick_params(axis='x', which='major', labelsize=fontsize - 1.5)        


    ax.set_ylabel("Time to post req ($\mu$s)", fontsize=ylabel_sz, labelpad=3)

    ax.tick_params(axis='y', which='major', labelsize=fontsize)        
#    ax.set_yticklabels(yticks)

    ax.set_title(name, y=0.9, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg and False:
        leg = ax.legend(
            fontsize=fontsize,
            frameon=True,
            loc="lower right",
            handlelength=1.5,
            labelspacing=0.8,
            ncol=1,
#            bbox_to_anchor=(1.0, 1.35),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    
    return     

def plot_doorbell(fig, spec, name, data, yticks=[0,100,200,300,400], bottom=False,leg = False, ymax=100):
    ax = fig.add_subplot(spec) 
    data = get_data("Sheet1", "../../excel-data/doorbell.xlsx", 6)
    x = list(data.get(data.keys()[0]))

    rdma = list(data.get(data.keys()[5]))
    rdma_doorbell = list(data.get(data.keys()[6]))

    host = list(data.get(data.keys()[1]))
    host_doorbell = list(data.get(data.keys()[2]))

    soc = list(data.get(data.keys()[3]))
    soc_doorbell = list(data.get(data.keys()[4]))    

    ax.plot(
        x,
        rdma,
        markerfacecolor="none",
        linestyle="dashed",
        label=r'RNIC ①',
        linewidth=linewidth,
        color=color_list[0],
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    ) 

    ax.plot(
        x,
        rdma_doorbell,
        markerfacecolor="none",
        linestyle="solid",
        label=r'RNIC ① + DB',
        linewidth=linewidth,
        color=color_list[0],
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        x,
        host,
        markerfacecolor="none",
        linestyle="dashed",
        label=r'SNIC ①',
        linewidth=linewidth,
        color=color_list[1],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    ) 

    ax.plot(
        x,
        host_doorbell,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC ① + DB',
        linewidth=linewidth,
        color=color_list[1],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    ) 

    ax.plot(
        x,
        soc,
        markerfacecolor="none",
        linestyle="dashed",
        label=r'SNIC ②',
        linewidth=linewidth,
        color=color_list[4],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        x,
        soc_doorbell,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC ② + DB',
        linewidth=linewidth,
        color=color_list[4],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )       

    ax.set_ylim(0,82) 
    adjust_ax_style(ax)

    if bottom:
#        ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))#   
#        ax.set_xticklabels(["1.5K","3K","6K","12K","24K","48K"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("Requests posted by each batch", fontsize=fontsize + 0.5, labelpad=3)
        ax.set_xticks([1,16,32,48,64,80])
    else:
        ax.set_xticks([])      
        ax.tick_params(axis='x', which='major', labelsize=fontsize - 1.5)        


    ax.set_ylabel("Thpt (Mreqs/sec)", fontsize=ylabel_sz, labelpad=3)

    ax.tick_params(axis='y', which='major', labelsize=fontsize)        
#    ax.set_yticklabels(yticks)

    ax.set_title(name, y=0.9, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize,
            frameon=True,
            loc="lower right",
            handlelength=2,
            labelspacing=0.8,
            ncol=3,
            bbox_to_anchor=(0.88, 1.15),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    
    return 



def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()
        plt.rcParams["font.family"] = supply_font.get_name()
        plt.rcParams['pdf.fonttype'] = 42
        plt.rcParams['ps.fonttype'] = 42          

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",              
            r"\usepackage[dvipsnames]{xcolor}", 
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
#            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])   
        plt.rcParams["text.latex.preamble"] = temp 
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])          

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig)

        plot_mmio_lat(fig, spec[0,0], "MMIO latency", get_data("READ", "../../excel-data/SoC DCA.xlsx", 8),bottom=True, leg=True)
        plot_doorbell(fig, spec[0,1], "Effects of doorbell", get_data("WRITE", "../../excel-data/SoC DCA.xlsx", 8),bottom=True, leg=True)

        fig.subplots_adjust(wspace=0.35, hspace=0.1)
        
        fig.set_size_inches(get_figsize(latex_col, wf=1, hf=0.28))
        
        fig.savefig(
            os.path.splitext(__file__)[0]+ ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )  

if __name__ == "__main__": 
    main()

==> data/study/nicbottleneck.py <==
from thptlat import * 

sbar_wz = 0.32
whole_bar_width = (sbar_wz + 0.1) * 7

width = whole_bar_width  # the width of the bars: can also be len(x) sequence
linewidth = 0.5

fontsize = 7

ylabel_sz = fontsize + 1
yticks_sz = fontsize
xlabel_sz = fontsize

color_list = [
    "#3288bd", # read + read
    "#fc8d59", # read + write 
    "#99d594", # write + write 
    "#d53e4f", # write + read  
]

x_tick_names = [
    u"SNIC ①", 
    u"SNIC ②", 
    u"SNIC ③",
    u"SNIC ③*",
    u"SNIC ①+②",
    u"SNIC ①+③",
    u"SNIC ②+③",
    u"SNIC ①+③*", 
    u"SNIC ②+③*",
]

def get_bottleneck_data():
    io_path = "../../excel-data/bottleneck.xlsx"
    sheet_name = "basic"

    data = pd.read_excel(io_path, sheet_name=sheet_name)
    
    read_read = list(data.get(data.keys()[1]))
    read_write = list(data.get(data.keys()[2]))
    write_write = list(data.get(data.keys()[3]))
    write_read = list(data.get(data.keys()[4]))

    app = {
        "READ+READ" : read_read,
        "READ+WRITE" : read_write, 
        "WRITE+WRITE" : write_write, 
        "WRITE+READ" : write_read
    }

    return app

def plot_bottleneck(fig, spec):
    ax = fig.add_subplot(spec)
    global whole_bar_width, sbar_wz, x_tick_names

    app = get_bottleneck_data()
    labels = np.arange(start=-1, stop=17, step=2)

    for i, k in enumerate(app):
        ax.bar(
            labels + (sbar_wz + 0.08) * i,
            app[k],
            sbar_wz,
            label=k,
            lw=0.05,
            edgecolor="black",
            color=color_list[i],
            zorder=3,
        ) 
    text_color = "black"
    x = labels

    txt_offset = 2.5
    av_linewidth = linewidth
    ax.axhline(y=200, color="black", linestyle="solid", linewidth=av_linewidth) 
    ax.text(x[-1] + txt_offset, 200 - 30, "Network  (Uni)", fontsize=fontsize + 1, color=text_color)

    ax.axhline(y=256, color="black", linestyle="solid",linewidth=av_linewidth) 
    ax.text(x[-1] + txt_offset, 256 - 30, "PCIe     (Uni)", fontsize=fontsize + 1, color=text_color)

    ax.axhline(y=400, color="black", linestyle="solid", linewidth=av_linewidth) 
    ax.text(x[-1] + txt_offset, 400 - 30, "Network  (Bi)", fontsize=fontsize + 1, color=text_color)

    ax.axhline(y=512, color="black", linestyle="solid", linewidth=av_linewidth) 
    ax.text(x[-1] + txt_offset, 512 - 30, "PCIe     (Bi)", fontsize=fontsize + 1, color=text_color)        

    ax.set_ylabel("Bandwidth (Gbps)", fontsize=ylabel_sz, labelpad=3)    
    ax.tick_params(axis="y", labelsize=fontsize + 1)
    ax.tick_params(axis="y", which="major", pad=1)    

    leg = ax.legend(
        fontsize=fontsize + 0.5,
        frameon=False,
        loc="upper center",
        handlelength=1.2,
        labelspacing=0.05,
        ncol=6,
        bbox_to_anchor=(0.55, 1.25),
    )        

    adjust_ax_style(ax)
    ax.set_xticks(
        (labels + whole_bar_width / 2 - 0.8)[0 : len(x_tick_names)],
        x_tick_names,
        rotation=25,
        fontsize=fontsize + 1,
#        fontproperties=font,
    )
    ax.tick_params(axis='x', which='major', labelsize=xlabel_sz)        
    ax.tick_params(axis='y', which='major', labelsize=yticks_sz)        
    ax.set_ylim(0, 550)

    return       

def main():
    with plt.style.context(["science", "high-vis", "no-latex", "cjk-tc-font"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams['pdf.fonttype'] = 42
        plt.rcParams['ps.fonttype'] = 42          
        
        # plt.rcParams["font.family"] = font.get_name()
        plt.rcParams["font.family"] = supply_font.get_name()        

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",              
            r"\usepackage[dvipsnames]{xcolor}", 
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
#            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])   
        plt.rcParams["text.latex.preamble"] = temp 
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])           

        fig = plt.figure(constrained_layout=False)
        spec = gridspec.GridSpec(ncols=1, nrows=1, figure=fig)
        plot_bottleneck(fig, spec[0,0])

        fig.set_size_inches(get_figsize(latex_col, wf=1 * 1.6, hf=0.42))
        fig.subplots_adjust(wspace=0.12, hspace=0.18)

        fig.savefig(
            os.path.splitext(__file__)[0] + ".pdf",
            dpi=1000,
            format="pdf",
            bbox_inches="tight",
        )        

if __name__ == "__main__": 
    main()    

==> data/study/thptlat-big.py <==
from thptlatbar import plog_lat_bar
from thptlat import *

def main():
    with plt.style.context(["science", "high-vis", "no-latex", "cjk-tc-font"]):
        plt.rcParams["lines.markersize"] = 3
        # plt.rcParams["font.family"] = font.get_name()
        plt.rcParams["font.family"] = supply_font.get_name()
        plt.rcParams['pdf.fonttype'] = 42
        plt.rcParams['ps.fonttype'] = 42          

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",
            r"\usepackage[dvipsnames]{xcolor}",
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
            #            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])
        plt.rcParams["text.latex.preamble"] = temp
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=3, nrows=2, figure=fig)
        # Placeholder, only for legend
        plot_lat(fig, spec[0, 0], "READ", get_data("READ", "../../excel-data/micro-latency.xlsx", 7),
                 leg=True, ymax=3.8)
        plot_lat(fig, spec[0,1], "WRITE", get_data("WRITE", "../../excel-data/micro-latency.xlsx", 7),yticks=[0,2,4,8], ymax=4.2)
        plot_lat(fig, spec[0,2], "SEND/RECV", get_data("Two-sided", "../../excel-data/micro-latency.xlsx", 7),yticks=[0,2,4,8],ymax=6.2)

        """
        plog_lat_bar(fig, spec[0, 0], title_name='READ',
                     sheet_name='READ', ymax=3.8)
        plog_lat_bar(fig, spec[0, 1], title_name='WRITE',
                     sheet_name='WRITE', ymax=3.5)
        plog_lat_bar(fig, spec[0, 2], title_name='SEND+RECV'
                     , sheet_name='Two-sided', ymax=5.2)
        """

        plot_thpt(fig, spec[1,0], "READ", get_data("READ", "../../excel-data/micro-throughput.xlsx", 7), bottom=True, ymax=205, yticks=[0,50,100,150,200])
        plot_thpt(fig, spec[1,1], "WRITE", get_data("WRITE", "../../excel-data/micro-throughput.xlsx", 7), bottom=True,    ymax=205, yticks=[0,50,100,150,200])
        plot_thpt(fig, spec[1,2], "SEND/RECV", get_data("Two-sided", "../../excel-data/micro-throughput.xlsx", 7), bottom=True, ymax=125, yticks=[0,30,60,90,120])

        fig.subplots_adjust(wspace=0.25, hspace=0.15)

        fig.set_size_inches(get_figsize(latex_col, wf=1.05 * 2, hf=0.32 * 2 + 0.1))

        fig.savefig(
            os.path.splitext(__file__)[0] + ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )


if __name__ == "__main__":
    main()

==> data/study/thptlat.py <==
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import math

from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties

from matplotlib.ticker import MultipleLocator
from pyparsing import alphas

from common import *

marker_sz = 3
markeredgewidth_sz = 0.5
linewidth = 0.5
latex_col = 241.02039  ## pt
fontsize = 5.0

ylabel_sz = fontsize + 1

color_list = [
    "#66c2a5", #RDMA->HOST
    "#3288bd", #SNIC->HOST
    "#5e4fa2", #SNIC->SoC
    "#f46d43", #SoC->Host
    '#c51b8a', #Host->SoC
    '#756bb1', 
    "red",    
]

def adjust_ax_style(ax, disable=True):
    ax.tick_params(axis="y", labelsize=fontsize)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    ax.tick_params(which="major", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="y")
    ax.tick_params(which="major", length=2, axis="y")    

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)        
    ax.minorticks_off()
    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


def get_data(name, file, entries):
    sheet_name = name    

    res = pd.read_excel(file, sheet_name=sheet_name, na_filter=False, nrows=entries)

    # Without NaN if all rows have NaN
    res = res.dropna(
        axis = 0,
        how='all',
#        inplace=True,
    )    
    return res

def thpt_to_bd(thpt, sz): 
    bd = thpt * sz * 1000000
    bd = bd * 8 # bps
#    bd = bd / (1024 * 1024 * 1024.0) # Gbps
    bd = bd / (1000000000)
    return bd

def plot_thpt(fig, spec, name, data, yticks=[0,100,200,300,400], bottom=False,leg = False, ymax=205):
    ax = fig.add_subplot(spec) 
    x = list(data.get(data.keys()[0]))
    rdma = list(data.get(data.keys()[1]))
    dpu_host = list(data.get(data.keys()[2]))    
    dpu_arm = list(data.get(data.keys()[3]))
    dpu_2_host = list(data.get(data.keys()[4]))
    host_2_dpu = list(data.get(data.keys()[5]))    

    hybrid_1_2 = list(data.get(data.keys()[11]))    
    hybrid_1_3 = list(data.get(data.keys()[12]))    

#    dpu_both = list(data.get(data.keys()[4]))

    print(x)
    x = [int(i) for i in x[0:7]]    

    lim = [
        ((200 * 1024 * 1024 * 1024.0) / (i * 8)) for i in range(x[0],x[-1] + 1)
    ]
    lim = [l / 1000000 for l in lim]

    x_prime = x

    x = range(len(x))
    print(x,len(x))
    x_precise = [ float(xx - x_prime[0]) / float(x_prime[-1] - x_prime[0] + 1) * (x[-1] - x[0] + 1) + x[0]
                for xx in range(x_prime[0], x_prime[-1] + 1)]    
    x_precise = [math.log(xx,2) - math.log(x_prime[0], 2) for xx in range(x_prime[0], x_prime[-1] + 1) ]
    
    ax.plot(
        x_precise,
        lim,
        markerfacecolor="none",
        linestyle="dashed",
        label="Network limit",
        linewidth=linewidth,
        color="black",
        marker="",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )
    
    ax.plot(
        x,
        rdma,
        markerfacecolor="none",
        linestyle="solid",
        label='RNIC->Host',
        linewidth=linewidth,
        color=color_list[0],
        marker="x",
        markersize=marker_sz,
        zorder=3,
    )    

    ax.plot(
        x,
        dpu_host,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC (1)',
        linewidth=linewidth,
        color=color_list[1],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )        

    ax.plot(
        x,
        dpu_arm,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC (2)',
        linewidth=linewidth,
        color=color_list[2],
        marker="v",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )

    ax.plot(
        x,
        dpu_2_host,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SoC->Host (3)',
        linewidth=linewidth,
        color=color_list[3],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )    

    ax.plot(
        x,
        host_2_dpu,
        markerfacecolor="none",
        linestyle="solid",
        label=r'Host->SoC (3)',
        linewidth=linewidth,
        color=color_list[4],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     


    ax.plot(
        x,
        hybrid_1_2, 
        markerfacecolor="none",
        linestyle="solid",
        label=r'(1) + (2)',
        linewidth=linewidth,
        color=color_list[5],
        marker="h",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )  

    ax.plot(
        x,
        hybrid_1_3, 
        markerfacecolor="none",
        linestyle="solid",
        label=r'(1) + (3)',
        linewidth=linewidth,
        color=color_list[6],
        marker="H",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        fillstyle='full',
        zorder=3,
    )            

    """
    ax.plot(
        x,
        dpu_both,
        markerfacecolor="none",
        linestyle="solid",
        label="SmartNIC->both",
        linewidth=linewidth,
        color=color_list[3],
        marker="+",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )   
    """             
    ax.set_ylim(0,ymax) 

#    ax.set_xscale('log')  

    adjust_ax_style(ax)

    if bottom:
        ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))#   
        ax.set_xticklabels(["16","32","64","128","256","512","1024"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("Payload (Bytes)", fontsize=fontsize + 0.5, labelpad=3)
    else:
        ax.set_xticks([])      
        ax.tick_params(axis='x', which='major', labelsize=fontsize - 1.5)        


    ax.set_ylabel("Thpt (Mreqs/sec)", fontsize=ylabel_sz, labelpad=3)

    ax.tick_params(axis='y', which='major', labelsize=fontsize)        
    ax.set_yticklabels(yticks)
    ax.set_yticks(yticks)

    ax.set_title(name, y=0.9, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize + 0.3,
            frameon=True,
            loc="upper center",
            handlelength=1,
            labelspacing=0.4,
            ncol=4,
            bbox_to_anchor=(1.1, 1.25),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    
    return 

def plot_lat(fig, spec, name, data, yticks=[0,50,100,150,200], bottom=False,leg = False, ymax=205):
    ax = fig.add_subplot(spec) 
    x = list(data.get(data.keys()[0]))
    rdma = list(data.get(data.keys()[1]))
    dpu_host = list(data.get(data.keys()[2]))    
    dpu_arm = list(data.get(data.keys()[3]))
    dpu_2_host = list(data.get(data.keys()[4]))
    host_2_dpu = list(data.get(data.keys()[5]))

    hybrid_1_2 = list(data.get(data.keys()[11]))    
    hybrid_1_3 = list(data.get(data.keys()[12]))       

    ax3 = ax.inset_axes([0.05, 0.01, 0.9, 0.4])
    ax3.set_ylim(0,2)
    ax3.set_yticks([0,1])
    adjust_ax_style(ax3)
    ax3.set_xticks([])
    bar_index = 0
    data = [rdma[bar_index], dpu_host[bar_index], dpu_arm[bar_index], dpu_2_host[bar_index], host_2_dpu[bar_index], hybrid_1_2[bar_index]] 
    data = [i / data[0] for i in data] 
#    ax3.set_ylabel("Slowdown to RDMA", fontsize=ylabel_sz, labelpad=3)

    ax3.bar(
        range(len(data)),
        data,
        0.3,
        lw=0.05,
        edgecolor="black",
        color=color_list,
        zorder=3,
    )  

    ax3.tick_params(axis='y', which='major', labelsize=fontsize - 0.5)        
#    ax3.text(0, 0.5, 'RNIC ①', {'ha': 'center', 'va': 'center', 'fontsize' : fontsize - 1, 'color': 'white'}, rotation=90, zorder=1024)
#    ax3.text(1, 0.5, 'SNIC ①', {'ha': 'center', 'va': 'center', 'fontsize' : fontsize - 1, 'color': 'white'}, rotation=90, zorder=1024)


    ax3.set_title("Relative slowdown to RDMA (64B)", y=0.7, fontsize=fontsize - 1,
             bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0),zorder=1024)         
    

#    dpu_both = list(data.get(data.keys()[4]))

    print(x)
    x = [int(i) for i in x[0:7]]    

    lim = [
        ((200 * 1024 * 1024 * 1024.0) / (i * 8)) for i in range(x[0],x[-1] + 1)
    ]
    lim = [l / 1000000 for l in lim]

    x_prime = x

    x = range(len(x))
    
    ax.plot(
        x,
        rdma,
        markerfacecolor="none",
        linestyle="solid",
        label='RNIC ①',
        linewidth=linewidth,
        color=color_list[0],
        marker="x",
        markersize=marker_sz,
        zorder=3,
    )    

    ax.plot(
        x,
        dpu_host,
        markerfacecolor="none",
        linestyle="solid",
        label=u'SNIC ①',
        linewidth=linewidth,
        color=color_list[1],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )        

    ax.plot(
        x,
        dpu_arm,
        markerfacecolor="none",
        linestyle="solid",
        label=u'SNIC ②',
        linewidth=linewidth,
        color=color_list[2],
        marker="v",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )

    ax.plot(
        x,
        dpu_2_host,
        markerfacecolor="none",
        linestyle="solid",
        label=u'SNIC ③ (S2H)',
        linewidth=linewidth,
        color=color_list[3],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )    

    ax.plot(
        x,
        host_2_dpu,
        markerfacecolor="none",
        linestyle="solid",
        label=u'SNIC ③ (H2S)',
        linewidth=linewidth,
        color=color_list[4],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )      

    ax.plot(
        x,
        hybrid_1_2, 
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC ① + ②',
        linewidth=linewidth,
        color=color_list[5],
        marker="h",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )  

    ax.plot(
        x,
        hybrid_1_3, 
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC ① + ③ (H2S)',
        linewidth=linewidth,
        color=color_list[6],
        marker="H",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        fillstyle='full',
        zorder=3,
    )      

    """
    ax.plot(
        x,
        dpu_both,
        markerfacecolor="none",
        linestyle="solid",
        label="SmartNIC->both",
        linewidth=linewidth,
        color=color_list[3],
        marker="+",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )   
    """             
    ax.set_ylim(0,ymax) 

#    ax.set_xscale('log')  
#    ax.set_yticks([0,0.5,1,1.5,2,2.5,3,3.5,4,4.5,5,5.5,6])
#    ax.set_yticks([0,1,2,3,4,5,6])
    if bottom:
        ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))#   
        ax.set_xticklabels(["16","32","64","128","256","512","1024"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("Payload (Bytes)", fontsize=fontsize + 0.5, labelpad=3)
    else:
        ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))#   
        ax.set_xticklabels(["","","","","","",""], fontsize=fontsize - 3.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize - 1.5)    


    ax.set_ylabel("Latency ($\mu$s)", fontsize=ylabel_sz, labelpad=3)
    ax.tick_params(axis='y', which='major', labelsize=fontsize)        
    # ax.set_yticklabels(yticks)    

    ax.set_title(name, y=0.88, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize + 1,
            frameon=True,
            loc="upper center",
            handlelength=1,
            labelspacing=0.4,
            ncol=7,
            bbox_to_anchor=(1.65, 1.25),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    

    adjust_ax_style(ax)
    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

    return     


def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()

#        temp = plt.rcParams["text.latex.preamble"].join([
#            r"\usepackage{graphicx, pifont}",              
#            r"\usepackage[dvipsnames]{xcolor}", 
#            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
#            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
#        ])   
#        plt.rcParams["text.latex.preamble"] = temp 
#        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])          

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig)

        plot_thpt(fig, spec[0,0], "READ", get_data("READ", "../../excel-data/micro-throughput.xlsx", 7),bottom=True, leg=True)
        plot_lat(fig, spec[0,1], "READ", get_data("READ", "../../excel-data/micro-latency.xlsx", 7),bottom=True, leg=False, yticks=[0,2,4,8])

        fig.subplots_adjust(wspace=0.3, hspace=0.1)
        
        fig.set_size_inches(get_figsize(latex_col, wf=0.98, hf=0.36))

        fig.savefig(
            os.path.splitext(__file__)[0]+ ".pdf",
            dpi=1000,
            format="pdf",
            bbox_inches="tight",
        )  
        """
        fig.savefig(
            os.path.splitext(__file__)[0]+ ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )  
        """

if __name__ == "__main__": 
    main()

==> data/study/thptlatbar.py <==
from thptlat import *
sbar_wz = 0.3
whole_bar_width = (sbar_wz + 0.08) * 7

width = whole_bar_width  # the width of the bars: can also be len(x) sequence
linewidth = 0.5

fontsize = 5

ylabel_sz = fontsize + 1
yticks_sz = fontsize
xlabel_sz = fontsize

color_list = [
    "#66c2a5",  # RDMA->HOST
    "#3288bd",  # SNIC->HOST
    "#5e4fa2",  # SNIC->SoC
    "#f46d43",  # SoC->Host
    '#c51b8a',  # Host->SoC
    '#756bb1',
    "red",
]  # len 7

x_tick_names = [
    u"RNIC ①",
    u"SNIC ①",
    u"SNIC ②",
    u"SoC->Host ③",
    u"Host->SoC ③",
    u"SNIC ① + ②",
    u"SNIC ① + ③ (Host->SoC)",
]


def get_data(name, file, entries):
    sheet_name = name

    res = pd.read_excel(file, sheet_name=sheet_name, na_filter=False, nrows=entries)

    # Without NaN if all rows have NaN
    res = res.dropna(
        axis=0,
        how='all',
        #        inplace=True,
    )
    return res


def get_thptlat_data(sheet_name="READ"):
    """
    Get thpt data
    @param sheet_name: Value of READ / WRITE / SEND+RECV
    """
    return get_data(sheet_name, "../../excel-data/micro-latency.xlsx", 7)


def plog_lat_bar(fig, spec, title_name, sheet_name, legend=False, ymax=5):
    app_data = get_thptlat_data(sheet_name)
    ax = fig.add_subplot(spec)
    global whole_bar_width, sbar_wz, x_tick_names
    n_row = 3  # Filter out to get Payload = 64B.
    data = app_data[n_row:n_row + 1]
    labels = x_tick_names
    x = list(data.get(data.keys()[0]))
    rdma = list(data.get(data.keys()[1]))[-1]
    dpu_host = list(data.get(data.keys()[2]))[-1]
    dpu_arm = list(data.get(data.keys()[3]))[-1]
    dpu_2_host = list(data.get(data.keys()[4]))[-1]
    host_2_dpu = list(data.get(data.keys()[5]))[-1]

    hybrid_1_2 = list(data.get(data.keys()[11]))[-1]
    hybrid_1_3 = list(data.get(data.keys()[12]))[-1]
    data = [rdma, dpu_host, dpu_arm,
            dpu_2_host, host_2_dpu, hybrid_1_2, hybrid_1_3]

    # for i, data_item in enumerate(data):
    ax.bar(
        range(len(data)),
        data,
        sbar_wz,
        lw=0.05,
        edgecolor="black",
        color=color_list,
        zorder=3,
    )

    ax.set_title(title_name, y=0.9, fontsize=fontsize,
                 bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1), zorder=1024)

    adjust_ax_style(ax)
    ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))  #

    ax.set_xticklabels([""], fontsize=fontsize - 3.5, fontproperties=font)
    ax.tick_params(axis='x', which='major', labelsize=fontsize - 1.5)
    ax.set_ylim(0, ymax)


if __name__ == '__main__':
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        # plt.rcParams["font.family"] = font.get_name()
        plt.rcParams["font.family"] = supply_font.get_name()
        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",
            r"\usepackage[dvipsnames]{xcolor}",
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
            #            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])
        plt.rcParams["text.latex.preamble"] = temp
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])
        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=3, nrows=1, figure=fig)
        plog_lat_bar(fig, spec[0, 0], title_name='READ',
                     sheet_name='READ', ymax=3.8)
        plog_lat_bar(fig, spec[0, 1], title_name='WRITE',
                     sheet_name='WRITE', ymax=3.2)
        plog_lat_bar(fig, spec[0, 2], title_name='SEND+RECV'
                     , sheet_name='Two-sided', ymax=5.2)

        fig.subplots_adjust(wspace=0.25, hspace=0.15)

        fig.set_size_inches(get_figsize(latex_col, wf=1.05 * 2, hf=0.32 * 2 + 0.1))

        fig.savefig(
            os.path.splitext(__file__)[0] + ".pdf",
            dpi=1000,
            format="pdf",
            bbox_inches="tight",
        )


==> micro/basic-read.py <==
from common_draw import *

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=2, figure=fig)

        plot_micro(fig, spec[0, 0],"PCIe3", "VAL", get_data("READ"+"-"+"VAL"),[0,50,100,150,200], leg=True)
        plot_micro_bd(fig,spec[0,1], "PCIe3", "VAL", get_data("READ"+"-"+"VAL"), [0,50,100,150,200])

        plot_micro(fig, spec[1, 0],"PCIe4", "VAL", get_data("READ"+"-"+"PRO"),[0,50,100,150,200],True)
        plot_micro_bd(fig,spec[1,1], "PCIe4", "VAL", get_data("READ"+"-"+"PRO"), [0,50,100,150,200],True)        

#        plot_micro(fig, spec[0, 1],"One-sided RDMA WRITE", "VAL", get_data("WRITE"+"-"+"VAL"))
#        plot_micro(fig, spec[0, 2],"Two-sided RDMA", "VAL", get_data("RPC"+"-"+"VAL"))

#        plot_micro(fig, spec[1, 0],"One-sided RDMA READ", "PRO", get_data("READ"+"-"+"PRO"))
#        plot_micro(fig, spec[1, 1],"One-sided RDMA WRITE", "PRO", get_data("WRITE"+"-"+"PRO"), [0,100,200,300,400])
#        plot_micro(fig, spec[1, 2],"Two-sided RDMA", "PRO", get_data("RPC"+"-"+"PRO"))
        
#        fig.add_subplot(111, frameon=False)
#        plt.tick_params(labelcolor='none', which='both', top=False, bottom=False, left=False, right=False)
#        plt.xlabel("Transfer Bytes", fontsize=fontsize + 1, labelpad=-2)        

        fig.subplots_adjust(wspace=0.4, hspace=0.1)
        
        fig.set_size_inches(get_figsize(latex_col, wf=0.98, hf=0.32 * 1.6))
        
        fig.savefig(
            os.path.splitext(__file__)[0].replace('_', '-') + ".pdf",
            dpi=1000,
            format="pdf",
            bbox_inches="tight",
        )  

if __name__ == "__main__": 
    main()

==> micro/basic-rpc.py <==
from common_draw import *

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=2, figure=fig)
        
        y_axis = [0,50,100,150,200]
        plot_micro(fig, spec[0, 0],"PCIe3", "VAL", get_data("RPC"+"-"+"VAL"), [0,20,40,60], leg=True, ymax=62)
        plot_micro_bd(fig,spec[0,1], "PCIe3", "VAL", get_data("RPC"+"-"+"VAL"), y_axis)

        plot_micro(fig, spec[1, 0],"PCIe4",  "PRO", get_data("RPC"+"-"+"PRO"),[0,20,40,60,80,100],True, ymax=101)
        plot_micro_bd(fig,spec[1,1], "PCIe4", "PRO", get_data("RPC"+"-"+"PRO"), y_axis,True)  
        fig.subplots_adjust(wspace=0.4, hspace=0.1)
        
        fig.set_size_inches(get_figsize(latex_col, wf=0.98, hf=0.32 * 1.6))
        
        fig.savefig(
            os.path.splitext(__file__)[0].replace('_', '-') + ".pdf",
            dpi=1000,
            format="pdf",
            bbox_inches="tight",
        )  

if __name__ == "__main__": 
    main()

==> micro/basic-write.py <==
from common_draw import *

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=2, figure=fig)

        plot_micro(fig, spec[0, 0],"PCIe3", "VAL", get_data("WRITE"+"-"+"VAL"),[0,50,100,150,200], leg=True)
        plot_micro_bd(fig,spec[0,1], "PCIe3", "VAL", get_data("WRITE"+"-"+"VAL"), [0,50,100,150,200])

        plot_micro(fig, spec[1, 0],"PCIe4", "PRO", get_data("WRITE"+"-"+"PRO"),[0,50,100,150,200,250],True)
        plot_micro_bd(fig,spec[1,1], "PCIe4", "PRO", get_data("WRITE"+"-"+"PRO"), [0,50,100,150,200],True)        

#        plot_micro(fig, spec[0, 1],"One-sided RDMA WRITE", "VAL", get_data("WRITE"+"-"+"VAL"))
#        plot_micro(fig, spec[0, 2],"Two-sided RDMA", "VAL", get_data("RPC"+"-"+"VAL"))

#        plot_micro(fig, spec[1, 0],"One-sided RDMA READ", "PRO", get_data("READ"+"-"+"PRO"))
#        plot_micro(fig, spec[1, 1],"One-sided RDMA WRITE", "PRO", get_data("WRITE"+"-"+"PRO"), [0,100,200,300,400])
#        plot_micro(fig, spec[1, 2],"Two-sided RDMA", "PRO", get_data("RPC"+"-"+"PRO"))
        
#        fig.add_subplot(111, frameon=False)
#        plt.tick_params(labelcolor='none', which='both', top=False, bottom=False, left=False, right=False)
#        plt.xlabel("Transfer Bytes", fontsize=fontsize + 1, labelpad=-2)        

        fig.subplots_adjust(wspace=0.4, hspace=0.1)
        
        fig.set_size_inches(get_figsize(latex_col, wf=0.98, hf=0.32 * 1.6))
        
        fig.savefig(
            os.path.splitext(__file__)[0].replace('_', '-') + ".pdf",
            dpi=1000,
            format="pdf",
            bbox_inches="tight",
        )  

if __name__ == "__main__": 
    main()

==> micro/basic.py <==
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec

from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties

from matplotlib.ticker import MultipleLocator
from pyparsing import alphas

from common import *

marker_sz = 3
markeredgewidth_sz = 0.5
linewidth = 0.5
latex_col = 241.02039  ## pt
fontsize = 5.5

color_list = [
    "#008837", #RDMA
    "#c2a5cf", #DPU-host
    "#7b3294", #DPU-ARM
    "#000000", #DPU-both
]

def adjust_ax_style(ax, disable=True):
    ax.tick_params(axis="y", labelsize=fontsize)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    ax.tick_params(which="major", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="y")
    ax.tick_params(which="major", length=2, axis="y")    

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)        
    ax.minorticks_off()
    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

def get_data(name):
    io_path = "../../excel-data/micro-basic.xlsx"
    sheet_name = name    
    return pd.read_excel(io_path, sheet_name=sheet_name)


def plot_micro(fig, spec, name, cluster, data, yticks=[0,100,200,300,400]):
    ax = fig.add_subplot(spec) 
    x = list(data.get(data.keys()[0]))
    rdma = list(data.get(data.keys()[1]))
    dpu_host = list(data.get(data.keys()[2]))
    dpu_arm = list(data.get(data.keys()[3]))
    dpu_both = list(data.get(data.keys()[4]))

    x = range(len(x))
    
    ax.plot(
        x,
        rdma,
        markerfacecolor="none",
        linestyle="solid",
        label="RDMA",
        linewidth=linewidth,
        color=color_list[0],
        marker="x",
        markersize=marker_sz,
        zorder=3,
    )    

    ax.plot(
        x,
        dpu_host,
        markerfacecolor="none",
        linestyle="solid",
        label="SmartNIC->host",
        linewidth=linewidth,
        color=color_list[1],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )        

    ax.plot(
        x,
        dpu_arm,
        markerfacecolor="none",
        linestyle="solid",
        label="SmartNIC->ARM",
        linewidth=linewidth,
        color=color_list[2],
        marker="v",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )      

    """
    ax.plot(
        x,
        dpu_both,
        markerfacecolor="none",
        linestyle="solid",
        label="SmartNIC->both",
        linewidth=linewidth,
        color=color_list[3],
        marker="+",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )   
    """       

    ax.set_yticks(yticks, fontsize=fontsize - 1.5, fontproperties=font)

#    ax.set_xscale('log')  
    ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))#   
    ax.set_xticklabels(["16","32","64","128","256","512","1024"], fontsize=fontsize, fontproperties=font)

    ax.set_ylabel("Throughput", fontsize=fontsize, labelpad=3)


    adjust_ax_style(ax)

    ax.set_title(name, y=0.9, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1))   

    leg = ax.legend(
        fontsize=fontsize + 0.3,
        frameon=True,
        loc="upper center",
        handlelength=0.5,
        labelspacing=0.4,
        ncol=2,
#        bbox_to_anchor=(0.46, 1.35),
    )
    leg.set_zorder(120)    
    frame = leg.get_frame()
    frame.set_facecolor('white')  
    frame.set_edgecolor('white')    

    pass # unimplemented 

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=3, nrows=2, figure=fig)

        plot_micro(fig, spec[0, 0],"One-sided RDMA READ", "VAL", get_data("READ"+"-"+"VAL"))
        plot_micro(fig, spec[0, 1],"One-sided RDMA WRITE", "VAL", get_data("WRITE"+"-"+"VAL"))
        plot_micro(fig, spec[0, 2],"Two-sided RDMA", "VAL", get_data("RPC"+"-"+"VAL"))

        plot_micro(fig, spec[1, 0],"One-sided RDMA READ", "PRO", get_data("READ"+"-"+"PRO"))
        plot_micro(fig, spec[1, 1],"One-sided RDMA WRITE", "PRO", get_data("WRITE"+"-"+"PRO"), [0,100,200,300,400])
        plot_micro(fig, spec[1, 2],"Two-sided RDMA", "PRO", get_data("RPC"+"-"+"PRO"))
        
        fig.add_subplot(111, frameon=False)
        plt.tick_params(labelcolor='none', which='both', top=False, bottom=False, left=False, right=False)
        plt.xlabel("Transfer Bytes", fontsize=fontsize + 1, labelpad=-2)        

        fig.subplots_adjust(wspace=0.25, hspace=0.35)
        
        fig.set_size_inches(get_figsize(latex_col, wf=1.17 * 2, hf=0.32 * 2.3))
        
        fig.savefig(
            os.path.splitext(__file__)[0].replace('_', '-') + ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )  

if __name__ == "__main__": 
    main()

==> micro/bottleneck-cooperative.py <==
from common_draw import *

def get_data():
    io_path = "../../excel-data/offloading-bottleneck.xlsx"
    sheet_name = "seperate"    
    res = pd.read_excel(io_path, sheet_name=sheet_name, na_filter=False, nrows=7)

    # Without NaN if all rows have NaN
    res = res.dropna(
        axis = 0,
        how='all',
#        inplace=True,
    )    

    return res

def plot_bottleneck(fig,spec): 
    data = get_data()
    ax = fig.add_subplot(spec) 
    print("data", data)
    off = 3
    payload = data.get(data.keys()[0])
    base = data.get(data.keys()[1 + off]).to_numpy() 
    base_add_write = data.get(data.keys()[2 + off]).to_numpy() 
    base_add_read = data.get(data.keys()[3 + off]).to_numpy() 

    x = range(len(payload))
    end = len(x)

    ax.plot(
        x[0:end],
        base[0:end],
        markerfacecolor="none",
        label="Base (Inbound SNIC-S READ)",
        linewidth=linewidth,
        color="black",
#        linestyle=(0, (1, 1)),
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        x[0:end],
        base_add_write[0:end],
        markerfacecolor="none",
        label="Base + SNIC-H Inbound WRITE",
        linewidth=linewidth,
        color="blue",
        linestyle = "solid",
        marker = "s",
#        linestyle=(0, (1, 1)),
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        fillstyle="full", 
        zorder=3,
    )       

    ax.plot(
        x[0:end],
        base_add_read[0:end],
        markerfacecolor="none",
        label="Base + SNIC-H Inbound READ",
        linewidth=linewidth,
        color="blue",
#        linestyle = "solid", 
        linestyle=(0, (1, 1)),
        marker = "x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ## mark the limits
    ## network uni (200Gbps)
    r = range(0, x[-1] + 2)
    ax.plot(
        r,
        [200 for i in r],
        markerfacecolor="none",
        linewidth=linewidth,
        color="red",
        linestyle = "solid", 
        zorder=3,
    ) 

    ## PCIe 4.0 x 16 bi 
    ax.plot(
        r,
        [256 for i in r],
        markerfacecolor="none",
        linewidth=linewidth,
        color="red",
        linestyle = "solid", 
        zorder=3,
    )  

    ## PCIe 4.0 x 16 bi 
    ax.plot(
        r,
        [512 for i in r],
        markerfacecolor="none",
        linewidth=linewidth,
        color="red",
        linestyle = "solid", 
        zorder=3,
    )         

    ## network bi 
    ax.plot(
        r,
        [400 for i in r],
        markerfacecolor="none",
        linewidth=linewidth,
        color="red",
        linestyle = "solid", 
        zorder=3,
    )     
         
    adjust_ax_style(ax)

    ax.set_xlim(0, x[-1] + 0.5)
    ax.set_ylim(0,520)
    ax.set_ylabel("Bandwidth (Gbps)", fontsize=fontsize + 1, labelpad=3)

    ax.text(x[-1] + 0.7, 200 - 30, "Network limit (Uni)", fontsize=fontsize + 1, color="red")
    ax.text(x[-1] + 0.7, 256 - 30, "PCIe limit (Uni)", fontsize=fontsize + 1, color="red")
    ax.text(x[-1] + 0.7, 400 - 30, "Network limit (Bi)", fontsize=fontsize + 1, color="red")
    ax.text(x[-1] + 0.7, 512 - 30, "PCIe limit (Bi)", fontsize=fontsize + 1, color="red")


    ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x[0:end]))#   
    ax.set_xticklabels(["1","4","16","64", "256","1024","4096"], fontsize=fontsize, fontproperties=font)        
    ax.tick_params(axis='x', which='major', labelsize=fontsize)        
    ax.set_yticks([0,100,200,300,400,500], fontsize=fontsize - 1.5, fontproperties=font)


    ax.set_xlabel("Payload (Bytes)", fontsize=fontsize, labelpad=3)
    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

    leg = ax.legend(
        fontsize=fontsize ,
        frameon=True,
        loc="upper left",
        handlelength=1,
        labelspacing=0.4,
        ncol=1,
        framealpha = 1,
    )
    leg.set_zorder(120)    
    frame = leg.get_frame()
    frame.set_facecolor('white')  
    frame.set_edgecolor('white')     

    pass     

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()
        plt.rcParams['text.usetex'] = True        

        fig = plt.figure(constrained_layout=False)
        spec = gridspec.GridSpec(ncols=1, nrows=1, figure=fig)        
        
        plot_bottleneck(fig, spec[0,0])
        
        fig.set_size_inches(get_figsize(latex_col, wf=0.55, hf=0.32))
        
        fig.savefig(
            os.path.splitext(__file__)[0]+ ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )  

if __name__ == "__main__": 
    main()

==> micro/common.py <==
import matplotlib.font_manager as fm
import numpy as np

font = fm.FontProperties(fname = '/System/Library/Fonts/Helvetica.ttc')
con_font = fm.FontProperties(fname = '/System/Library/Fonts/Courier.ttc')

#color_list = ["#E24A33","#348ABD","#988ED5","#777777","#FBC15E","#8EBA42","#FFB5B8"]
color_list = ["#268BD2", "#2AA198", "#859900", "#B58900", "#CB4B16", "#DC322F", "#D33682", "#6C71C4"]
bar_color_list = ["#F7FBFF",'#DEEBF7','#C6DBEF','#9ECAE1','#6BAED6','#4292C6','#2171B5','#084594']
golden_ratio = 0.618
def sumzip(*items):
    return [sum(values) for values in zip(*items)]

def set_axis_formats(axises,fontsize): 
    for ax in axises:
        for axis in ['top', 'bottom', 'left', 'right']:
            ax.spines[axis].set_linewidth(0.3)        
        ax.tick_params(which='major', width=0.3, length=1.5)
        ax.tick_params(which='minor', width=0)   
        ax.tick_params(axis='x', labelsize=fontsize)
        ax.tick_params(axis='y', labelsize=fontsize)


def fixed_aspect_ratio(ratio,ax):
    '''
    Set a fixed aspect ratio on matplotlib plots 
    regardless of axis units
    '''
    xvals,yvals = ax.axes.get_xlim(),ax.axes.get_ylim()

    xrange = xvals[1]-xvals[0]
    yrange = yvals[1]-yvals[0]
    ax.set_aspect(ratio*(xrange/yrange), adjustable='box')

def scale_sz(width, origin):
    w,h = origin
    return (width, h * width / w)

def mult_ratio(orign, ratio):
    x,y = orign
    rx,ry = ratio
    return (x * rx, y * ry)


def reverse_legends(leg,render):
    vp = leg._legend_box._children[-1]._children[0]
    for c in vp._children:
       c._children.reverse()
    vp.align="right"

def transfrom_ticks(x, tick_vals):
    # count from 1 to n
    # result value [0, x]
    n = len(tick_vals)

    anchor = [num + 1 for num in range(n)]  # 1 ~ n
    res = []

    for item in x:
        for i in range(n):
            tick = tick_vals[i]
            if item < tick_vals[i]:
                base = i
                if i == 0:
                    res.append(0 + item / tick)
                else:
                    pre_tick = tick_vals[i - 1]
                    res.append(base + (item - pre_tick) / (tick - pre_tick))
                break
            elif item == tick_vals[i]:
                res.append(i + 1)
                break
            elif item > tick_vals[i]:
                base = i + 1
                if i == n - 1:  # no bigger
                    res.append(base + abs(item - tick_vals[i]) / (tick_vals[i]))
                    break
                else:
                    pass  # next one
    return res

def get_figsize(columnwidth, wf=0.5, hf=(5.**0.5-1.0)/2.0, ):
    """Parameters:
    - wf [float]:  width fraction in columnwidth units
    - hf [float]:  height fraction in columnwidth units.
                       Set by default to golden ratio.
    - columnwidth [float]: width of the column in latex. Get this from LaTeX 
                               using \showthe\columnwidth
    Returns:  [fig_width,fig_height]: that should be given to matplotlib
      """
    fig_width_pt = columnwidth*wf 
    inches_per_pt = 1.0/72.27               # Convert pt to inch
    fig_width = fig_width_pt*inches_per_pt  # width in inches
#    fig_height = fig_width*hf      # height in inches
    fig_height = columnwidth * hf * inches_per_pt
    return [fig_width, fig_height]


def cdf_transform(data):
    """
    return back the (x,y) of cdf graph
    :param data:
    :return:
    """
    data_sorted = np.sort(data)

    # calculate the proportional values of samples
    p = 1. * np.arange(len(data)) / (len(data) - 1)
    return data_sorted, p

==> micro/common_draw.py <==
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import math

from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties

from matplotlib.ticker import MultipleLocator
from pyparsing import alphas

from common import *

marker_sz = 3
markeredgewidth_sz = 0.5
linewidth = 0.5
latex_col = 241.02039  ## pt
fontsize = 5.0

color_list = [
    "#008837", #RDMA
    "#c2a5cf", #DPU-host
    "#7b3294", #DPU-ARM
    "#000000", #DPU-both
    '#c51b8a',
    '#756bb1'
]

def adjust_ax_style(ax, disable=True):
    ax.tick_params(axis="y", labelsize=fontsize)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    ax.tick_params(which="major", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="y")
    ax.tick_params(which="major", length=2, axis="y")    

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)        
    ax.minorticks_off()
    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

def get_data(name):
    io_path = "../../excel-data/micro-basic.xlsx"
    sheet_name = name    
    return pd.read_excel(io_path, sheet_name=sheet_name)

def get_excel_data(path,name):
    sheet_name = name    
    return pd.read_excel(path, sheet_name=sheet_name)    

def plot_micro_bd(fig,spec,name, cluster, data, yticks=[], bottom=False):
    ax = fig.add_subplot(spec) 
    x = list(data.get(data.keys()[0]))
    rdma = list(data.get(data.keys()[1]))
    rdma = [thpt_to_bd(x[i],rdma[i]) for i in range(len(rdma))]    

    dpu_host = list(data.get(data.keys()[2]))
    dpu_host = [thpt_to_bd(x[i],dpu_host[i]) for i in range(len(dpu_host))]    

    dpu_arm = list(data.get(data.keys()[3]))
    dpu_arm = [thpt_to_bd(x[i],dpu_arm[i]) for i in range(len(dpu_arm))]    

    lim = [200 for i in range(len(rdma))]
    dpu_both = list(data.get(data.keys()[4]))

    x = range(len(x))
    
    ax.plot(
        x,
        rdma,
        markerfacecolor="none",
        linestyle="solid",
        label="RDMA",
        linewidth=linewidth,
        color=color_list[0],
        marker="x",
        markersize=marker_sz,
        zorder=3,
    )    

    ax.plot(
        x,
        dpu_host,
        markerfacecolor="none",
        linestyle="solid",
        label="SmartNIC->host",
        linewidth=linewidth,
        color=color_list[1],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )        

    ax.plot(
        x,
        dpu_arm,
        markerfacecolor="none",
        linestyle="solid",
        label="SmartNIC->ARM",
        linewidth=linewidth,
        color=color_list[2],
        marker="v",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )      

    ax.set_ylim(0,205) 

    """
    ax.plot(
        x,
        dpu_both,
        markerfacecolor="none",
        linestyle="solid",
        label="SmartNIC->both",
        linewidth=linewidth,
        color=color_list[3],
        marker="+",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )   
    """    

    ax.plot(
        x,
        lim,
        markerfacecolor="none",
        linestyle="dashed",
        label="Limit",
        linewidth=linewidth,
        color="black",
        marker="",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )        

    ax.set_yticks(yticks, fontsize=fontsize - 1.5, fontproperties=font)

#    ax.set_xscale('log')  
    if bottom:
        ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))#   
        ax.set_xticklabels(["16","32","64","128","256","512","1024"], fontsize=fontsize, fontproperties=font)
        ax.set_xlabel("Payload (B)", fontsize=fontsize + 0.5, labelpad=3)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        

    else:
        ax.set_xticks([])                

    ax.set_ylabel("Bandwidth (Gbps)", fontsize=fontsize, labelpad=3)

    ax.set_title(name, y=0.85, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1), zorder=1024)     

    adjust_ax_style(ax)
    pass # unimplemented

def thpt_to_bd(thpt, sz): 
    bd = thpt * sz * 1000000
    bd = bd * 8 # bps
#    bd = bd / (1024 * 1024 * 1024.0) # Gbps
    bd = bd / (1000000000)
    return bd

def plot_micro(fig, spec, name, cluster, data, yticks=[0,100,200,300,400], bottom=False,leg = False, ymax=205):
    ax = fig.add_subplot(spec) 
    x = list(data.get(data.keys()[0]))
    rdma = list(data.get(data.keys()[1]))
    dpu_host = list(data.get(data.keys()[2]))    

#    dpu_host = [thpt_to_bd(x[i],dpu_host[i]) for i in range(len(dpu_host))]
#    rdma = [thpt_to_bd(x[i],rdma[i]) for i in range(len(rdma))]


    dpu_arm = list(data.get(data.keys()[3]))
#    dpu_arm = [thpt_to_bd(x[i],dpu_arm[i]) for i in range(len(dpu_arm))]

    dpu_both = list(data.get(data.keys()[4]))
    print(x)
    x = [int(i) for i in x[0:7]]

    lim = [
        ((200 * 1024 * 1024 * 1024.0) / (i * 8)) for i in range(x[0],x[-1] + 1)
    ]
    lim = [l / 1000000 for l in lim]

    x_prime = x

    x = range(len(x))
    print(x,len(x))
    x_precise = [ float(xx - x_prime[0]) / float(x_prime[-1] - x_prime[0] + 1) * (x[-1] - x[0] + 1) + x[0]
                for xx in range(x_prime[0], x_prime[-1] + 1)]    
    x_precise = [math.log(xx,2) - math.log(x_prime[0], 2) for xx in range(x_prime[0], x_prime[-1] + 1) ]
    
    ax.plot(
        x_precise,
        lim,
        markerfacecolor="none",
        linestyle="dashed",
        label="Network limit",
        linewidth=linewidth,
        color="black",
        marker="",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )
    
    ax.plot(
        x,
        rdma,
        markerfacecolor="none",
        linestyle="solid",
        label="RDMA",
        linewidth=linewidth,
        color=color_list[0],
        marker="x",
        markersize=marker_sz,
        zorder=3,
    )    

    ax.plot(
        x,
        dpu_host,
        markerfacecolor="none",
        linestyle="solid",
        label="SNIC-H",
        linewidth=linewidth,
        color=color_list[1],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )        

    """
    ax.plot(
        x,
        dpu_arm,
        markerfacecolor="none",
        linestyle="solid",
        label="SNIC-S",
        linewidth=linewidth,
        color=color_list[2],
        marker="v",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )
    """      

    """
    ax.plot(
        x,
        dpu_both,
        markerfacecolor="none",
        linestyle="solid",
        label="SmartNIC->both",
        linewidth=linewidth,
        color=color_list[3],
        marker="+",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )   
    """             
    ax.set_ylim(0,ymax) 

#    ax.set_xscale('log')  

    adjust_ax_style(ax)

    if bottom:
        ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))#   
        ax.set_xticklabels(["16","32","64","128","256","512","1024"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("Payload (B)", fontsize=fontsize + 0.5, labelpad=3)
    else:
        ax.set_xticks([])      
        ax.tick_params(axis='x', which='major', labelsize=fontsize - 1.5)        


    ax.set_ylabel("Thpt (Mreqs/sec)", fontsize=fontsize + 0.5, labelpad=3)

    ax.set_title(name, y=0.85, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize + 0.3,
            frameon=True,
            loc="upper center",
            handlelength=1,
            labelspacing=0.4,
            ncol=4,
            bbox_to_anchor=(1.15, 1.35),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    


    pass # unimplemented 

==> micro/inbound-read.py <==
from common_draw import *

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig)

#        plot_micro(fig, spec[0, 0],"PCIe3", "VAL", get_data("READ"+"-"+"VAL"),[0,50,100,150,200], leg=True)
#        plot_micro_bd(fig,spec[0,1], "PCIe3", "VAL", get_data("READ"+"-"+"VAL"), [0,50,100,150,200])

        plot_micro(fig, spec[0, 0],"Inbound READ", "VAL", get_data("READ"+"-"+"PRO"),[0,50,100,150,200],True, leg=True)
        plot_micro_bd(fig,spec[0,1], "Inbound READ", "VAL", get_data("READ"+"-"+"PRO"), [0,50,100,150,200],True)        

        fig.subplots_adjust(wspace=0.4, hspace=0.1)
        
        fig.set_size_inches(get_figsize(latex_col, wf=0.98, hf=0.32))
        
        fig.savefig(
            os.path.splitext(__file__)[0] + ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )  

if __name__ == "__main__": 
    main()

==> micro/inbound.py <==
from common_draw import *

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=3, figure=fig)

        plot_micro(fig, spec[0, 0],"Inbound READ", "PRO", get_data("READ"+"-"+"PRO"),[0,50,100,150,200], leg=True)
        plot_micro_bd(fig,spec[0,1], "Inbound READ", "PRO", get_data("READ"+"-"+"PRO"), [0,50,100,150,200])

        plot_micro(fig, spec[1, 0],"Inbound WRITE", "PRO", get_data("WRITE"+"-"+"PRO"),[0,50,100,150,200])
        plot_micro_bd(fig,spec[1,1], "Inbound WRITE","PRO", get_data("WRITE"+"-"+"PRO"), [0,50,100,150,200])        

        y_axis = [0,50,100,150,200]
        plot_micro(fig, spec[2, 0],"Inbound RECV+SEND",  "PRO", get_data("RPC"+"-"+"PRO"),[0,20,40,60,80,100],True, ymax=101,)
        plot_micro_bd(fig,spec[2,1], "Inbound RECV+SEND", "PRO", get_data("RPC"+"-"+"PRO"), y_axis,True)          

#        plot_micro(fig, spec[0, 1],"One-sided RDMA WRITE", "VAL", get_data("WRITE"+"-"+"VAL"))
#        plot_micro(fig, spec[0, 2],"Two-sided RDMA", "VAL", get_data("RPC"+"-"+"VAL"))

#        plot_micro(fig, spec[1, 0],"One-sided RDMA READ", "PRO", get_data("READ"+"-"+"PRO"))
#        plot_micro(fig, spec[1, 1],"One-sided RDMA WRITE", "PRO", get_data("WRITE"+"-"+"PRO"), [0,100,200,300,400])
#        plot_micro(fig, spec[1, 2],"Two-sided RDMA", "PRO", get_data("RPC"+"-"+"PRO"))
        
#        fig.add_subplot(111, frameon=False)
#        plt.tick_params(labelcolor='none', which='both', top=False, bottom=False, left=False, right=False)
#        plt.xlabel("Transfer Bytes", fontsize=fontsize + 1, labelpad=-2)        

        fig.subplots_adjust(wspace=0.4, hspace=0.1)
        
        fig.set_size_inches(get_figsize(latex_col, wf=0.9, hf=0.32 * 2.4))
        
        fig.savefig(
            os.path.splitext(__file__)[0]+ ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )  

if __name__ == "__main__": 
    main()

==> micro/network_conflict.py <==
from basic_read import *

fontsize = fontsize + 0.5

def get_interference_data(name):
    io_path = "../../excel-data/dpu-interference.xlsx"
    sheet_name = name    
    return pd.read_excel(io_path, sheet_name=sheet_name)

sheets = [('read-w-read', 'read-w-write'), \
    ('write-w-read', 'write-w-write')]
# sheets = [('read-w-read-4', 'read-w-write-4'), \
#     ('write-w-read-4', 'write-w-write-4')]

def plot_interference(fig, spec, name, cluster, data, yticks=[0,100,200,300,400], bottom=False,leg = False, ymax=205):
    ax = fig.add_subplot(spec) 
    x = data.get(data.keys()[0])
    inbound = data.get(data.keys()[1]).to_numpy() 
    outbound = data.get(data.keys()[2]).to_numpy() 
    conflict_inbound = data.get(data.keys()[3]).to_numpy() 
    conflict_outbound = data.get(data.keys()[4]).to_numpy()
    origin = data.get(data.keys()[5]).to_numpy()

    x_prime = x

    x = range(len(x))
    print(x,len(x))
    end = len(x)

    ax.plot(
        x[0:end],
        origin[0:end],
        markerfacecolor="none",
        linestyle="solid",
        label="Host",
        linewidth=linewidth,
        color=color_list[1],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        x[0:end],
        inbound[0:end],
        markerfacecolor="none",
        linestyle="solid",
        label="+ARM(Inbound)",
        linewidth=linewidth,
        color=color_list[2],
        marker="x",
        markersize=marker_sz,
        zorder=3,
    )           

    ax.plot(
        x[0:end],
        outbound[0:end],
        markerfacecolor="none",
        linestyle="solid",
        label="+ARM(Outbound)",
        linewidth=linewidth,
        color=color_list[3],
        marker="v",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    ) 

    ax.plot(
        x[0:end],
        conflict_inbound[0:end],
        markerfacecolor="none",
        linestyle="solid",
        label="+ARM(Conflict-inbound)",
        linewidth=linewidth,
        color=color_list[4],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )    

    ax.plot(
        x[0:end],
        conflict_outbound[0:end],
        markerfacecolor="none",
        linestyle="solid",
        label="+ARM(Conflict-outbound)",
        linewidth=linewidth,
        color=color_list[5],
        marker="p",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )    
                
    ax.set_ylim(0,ymax) 

    ax.set_yticks(yticks, fontsize=fontsize - 1.5, fontproperties=font)

#    ax.set_xscale('log')  

    if bottom:
        ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x[0:end]))#   
        ax.set_xticklabels(["16","32","64","128"], fontsize=fontsize, fontproperties=font)        
#        ax.set_xticklabels(["16","32","64","128","256"], fontsize=fontsize, fontproperties=font)
        ax.set_xlabel("Payload (B)", fontsize=fontsize, labelpad=3)
    else:
        ax.set_xticks([])        

    ax.set_ylabel("Thpt (Mreqs/sec)", fontsize=fontsize + 0.5, labelpad=3)

    adjust_ax_style(ax)

    ax.set_title(name, y=0.85, fontsize=fontsize - 0.5,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize,
            frameon=True,
            loc="upper center",
            handlelength=1,
            labelspacing=0.4,
            ncol=3,
            bbox_to_anchor=(1.15, 1.6),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    

    pass # unimplemented 

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=2, figure=fig)
        
        y_axis = [0,50,100,150,200]
        plot_interference(fig, spec[0, 0],"Host: READ, ARM: READ", "PRO", get_interference_data(sheets[0][0]), [0,40,80,120,160], leg=True, ymax=164)
        plot_interference(fig,spec[0,1], "Host: READ, ARM: WRITE", "PRO", get_interference_data(sheets[0][1]), [0,40,80,120,160], ymax=164)
        plot_interference(fig, spec[1, 0],"Host: WRITE, ARM: READ",  "PRO", get_interference_data(sheets[1][0]),[0,40,80,120,160],True, ymax=164)
        plot_interference(fig,spec[1,1], "Host: WRITE, ARM: WRITE", "PRO", get_interference_data(sheets[1][1]), [0,40,80,120,160],True, ymax=164)  
        fig.subplots_adjust(wspace=0.4, hspace=0.3)
        
        fig.set_size_inches(get_figsize(latex_col, wf=0.98, hf=0.32 * 1.6))        
        fig.savefig(
            os.path.splitext(__file__)[0].replace('_', '-') + ".pdf",
            dpi=1000,
            format="pdf",
            bbox_inches="tight",
        )


if __name__ == "__main__": 
    main()

==> micro/outbound.py <==
from common_draw import *

def plot_micro_outbound(fig, spec, name, cluster, data, yticks=[0,100,200,300,400], bottom=False,leg = False, ymax=205):
    ax = fig.add_subplot(spec) 
    x = list(data.get(data.keys()[0]))
    rdma = list(data.get(data.keys()[1]))
    dpu_host = list(data.get(data.keys()[2]))    

#    dpu_host = [thpt_to_bd(x[i],dpu_host[i]) for i in range(len(dpu_host))]
#    rdma = [thpt_to_bd(x[i],rdma[i]) for i in range(len(rdma))]


    dpu_arm = list(data.get(data.keys()[3]))
#    dpu_arm = [thpt_to_bd(x[i],dpu_arm[i]) for i in range(len(dpu_arm))]

    x_prime = x

    x = range(len(x))
    print(x,len(x))
    x_precise = [ float(xx - x_prime[0]) / float(x_prime[-1] - x_prime[0] + 1) * (x[-1] - x[0] + 1) + x[0]
                for xx in range(x_prime[0], x_prime[-1] + 1)]    
    x_precise = [math.log(xx,2) - math.log(x_prime[0], 2) for xx in range(x_prime[0], x_prime[-1] + 1) ]
    
    ax.plot(
        x,
        rdma,
        markerfacecolor="none",
        linestyle="solid",
        label="RDMA",
        linewidth=linewidth,
        color=color_list[0],
        marker="x",
        markersize=marker_sz,
        zorder=3,
    )    

    ax.plot(
        x,
        dpu_host,
        markerfacecolor="none",
        linestyle="solid",
        label="SNIC-H",
        linewidth=linewidth,
        color=color_list[1],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )        

    ax.plot(
        x,
        dpu_arm,
        markerfacecolor="none",
        linestyle="solid",
        label="SNIC-S",
        linewidth=linewidth,
        color=color_list[2],
        marker="v",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )    
           
    ax.set_ylim(0,ymax) 

#    ax.set_xscale('log')  

    adjust_ax_style(ax)

    if bottom:
        ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))#   
        ax.set_xticklabels(["16","32","64","128","256","512","1024"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("Payload (B)", fontsize=fontsize + 0.5, labelpad=3)
    else:
        ax.set_xticks([])      
        ax.tick_params(axis='x', which='major', labelsize=fontsize - 1.5)        


    ax.set_ylabel("Thpt (Mreqs/sec)", fontsize=fontsize + 0.5, labelpad=3)

    ax.set_title(name, y=0.85, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize + 0.3,
            frameon=True,
            loc="upper center",
            handlelength=1,
            labelspacing=0.4,
            ncol=4,
            bbox_to_anchor=(1.15, 1.25),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    


    pass # unimplemented 

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig)

        plot_micro_outbound(fig, spec[0, 0],"B=1", "PRO", get_excel_data("../../excel-data/outbound.xlsx","1"),[0,50,100], leg=True, ymax=100, bottom=True)
        plot_micro_outbound(fig,spec[0,1], "B=16", "PRO", get_excel_data("../../excel-data/outbound.xlsx","16"), [0,50,100], ymax=100, bottom=True)

        fig.subplots_adjust(wspace=0.4, hspace=0.1)
        
        fig.set_size_inches(get_figsize(latex_col, wf=0.9, hf=0.28))
        
        fig.savefig(
            os.path.splitext(__file__)[0]+ ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )  

if __name__ == "__main__": 
    main()

==> micro/snic_cache.py <==
from common_draw import *

def plot_cache(fig,spec,data):
    x = list(data.get(data.keys()[0]))
    cx4 = list(data.get(data.keys()[1]))
    cx6 = list(data.get(data.keys()[2]))
    snic = list(data.get(data.keys()[3]))

    pass

def main():
    return ## not implemented 
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=1, nrows=1, figure=fig)
        
        fig.set_size_inches(get_figsize(latex_col, wf=0.98, hf=0.32 * 0.8))
        
        fig.savefig(
            os.path.splitext(__file__)[0].replace('_', '-') + ".pdf",
            dpi=1000,
            format="pdf",
            bbox_inches="tight",
        )  

if __name__ == "__main__": 
    main()

==> micro/traffic-direction-conflict-2.py <==
from common_draw import *

fontsize = fontsize + 0.5

def get_sheet(name):
    io_path = "../../excel-data/dpu-direction-v1.xlsx"
    sheet_name = name    
    return pd.read_excel(io_path, sheet_name=sheet_name)


sheets = ['Conflict-Host(WRITE)']
#sheets = ['Host(READ)','Host(WRITE)']

def get_bd(thpt_vec, sz_vec):
    return [ thpt_to_bd(thpt_vec[i], sz_vec[i]) for i in range(len(thpt_vec)) ]

def plot_direction(fig, spec, 
    name, data, yticks=[0,100,200, 300,400,500,600], bottom=True,leg=True, ymax=220,
    legs_pos = [0,1,2], marker_lim = False):

    legs = ["w/o offload", "+ offload READ", "+offload WRITE"] 
    marker_color = ["blue", "write"]

    ax = fig.add_subplot(spec) 

    x = data.get(data.keys()[0]).to_numpy()
    host = get_bd(data.get(data.keys()[1]).to_numpy(),x)
    host_arm_0 = get_bd(data.get(data.keys()[2]).to_numpy(),x)
    host_arm_1 = get_bd(data.get(data.keys()[3]).to_numpy(),x)
    print(x)
    print(host_arm_1)
    print(host)
    
    x = range(len(x))
    print(x,len(x))
    
    color_offset = 0

    ax.plot(
        x,
        host,
        markerfacecolor="none",
        linestyle="solid",
        label=legs[legs_pos[0]],
        linewidth=linewidth,
        color=color_list[1],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )  

    ax.plot(
        x,
        host_arm_0,
        markerfacecolor="none",
        linestyle="solid",
        label=legs[legs_pos[1]],
        linewidth=linewidth,
        color=color_list[2],
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )

    ax.plot(
        x,
        host_arm_1,
        markerfacecolor="none",
        linestyle="solid",
        label=legs[legs_pos[2]],
        linewidth=linewidth,
        color=color_list[4],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )

    ## limits
    ax.plot(
        x,
        [200 for _ in x],
        markerfacecolor="none",
        linestyle="solid",
        linewidth=linewidth,
        color="black",
        marker="",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )

    ax.plot(
        x,
        [400 for _ in x],
        markerfacecolor="none",
        linestyle="solid",
        linewidth=linewidth,
        color="black",
        marker="",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )  

    ax.plot(
        x,
        [512 for _ in x],
        markerfacecolor="none",
        linestyle="solid",
        linewidth=linewidth,
        color="black",
        marker="",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )    

    ax.plot(
        x,
        [256 for _ in x],
        markerfacecolor="none",
        linestyle="solid",
        linewidth=linewidth,
        color="black",
        marker="",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )          
    
    ax.text(x = 10.6,y = 400,
        s="NIC (Bidirectional)",
        fontsize=fontsize - 1,
        fontproperties=font,
    )              

    ax.text(x = 10.6,y = 200,
        s="NIC (Unidirectional)",
        fontsize=fontsize - 1,
        fontproperties=font,
    )  

    ax.text(x = 10.6,y = 256,
        s="PCIe (Unidirectional)",
        fontsize=fontsize - 1,
        fontproperties=font,
    )              

    ax.text(x = 10.6,y = 512,
        s="PCIe (Bidirectional)",
        fontsize=fontsize - 1,
        fontproperties=font,
    )            
                
    ax.set_ylim(0,ymax) 

    ax.set_yticks(yticks, fontsize=fontsize - 1.5, fontproperties=font)

#    ax.set_xscale('log')  
    if bottom:
        ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))#   
        ax.set_xticks([0,1.5,2.9,4,6,8,10])
        ax.set_xticklabels(["64","512","1K", "2K", "4K", "6K", "8K"], fontsize=fontsize-1, fontproperties=font)
        ax.set_xlabel("Payload (B)", fontsize=fontsize - 0.5, labelpad=3)
    else:
        ax.set_xticks([])        

    ax.set_ylabel("Bandwidth (Gbps)", fontsize=fontsize , labelpad=3)

    adjust_ax_style(ax)

    ax.set_title(name, y=0.9, fontsize=fontsize - 0.5,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize - 1,
            frameon=True,
            loc="upper center",
            handlelength=1,
            labelspacing=0.1,
            ncol=3,
#            bbox_to_anchor=(0.5, 1.15),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    

    ax.grid(False)
    pass # unimplemented 

def main(title):
    
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=1, nrows=1, figure=fig)
        
        y_axis = [0,50,100,150,200]
        sum_y_axis = [0,100,200,300,400]
        
        plot_direction(fig, spec[0, 0], "w/o offload: WRITE Host", 
                        get_sheet(sheets[0]),ymax=600)
#        plot_direction(fig, spec[0, 1], "Baseline: Host WRITE", 
#                        get_sheet(sheets[1]),ymax=500, leg=False)                        

#        fig.subplots_adjust(wspace=0.4, hspace=0.2)
        
        fig.set_size_inches(get_figsize(latex_col, wf=0.8, hf=0.32 * 1))
        
        fig.savefig(
            os.path.splitext(__file__)[0] + ".pdf",
            dpi=1000,
            format="pdf",
            bbox_inches="tight",
        )  

if __name__ == "__main__": 
    main('Impact of Traffic Direction')    



==> micro/traffic-direction-conflict.py <==
from common_draw import *

fontsize = fontsize + 0.5

def get_sheet(name):
    io_path = "../../excel-data/dpu-direction-v1.xlsx"
    sheet_name = name    
    return pd.read_excel(io_path, sheet_name=sheet_name)


sheets = ['Conflict-Host(READ)','Conflict-Host(WRITE)']
#sheets = ['Host(READ)','Host(WRITE)']

def get_bd(thpt_vec, sz_vec):
    return [ thpt_to_bd(thpt_vec[i], sz_vec[i]) for i in range(len(thpt_vec)) ]

def plot_direction(fig, spec, 
    name, data, yticks=[0,100,200, 300,400,500,600], bottom=True,leg=True, ymax=220,
    legs_pos = [0,1,2], marker_lim = False):

    legs = ["w/o offload", "+ offload READ", "+offload WRITE"] 
    marker_color = ["blue", "write"]

    ax = fig.add_subplot(spec) 

    x = data.get(data.keys()[0]).to_numpy()
    host = get_bd(data.get(data.keys()[1]).to_numpy(),x)
    host_arm_0 = get_bd(data.get(data.keys()[2]).to_numpy(),x)
    host_arm_1 = get_bd(data.get(data.keys()[3]).to_numpy(),x)
    
    x = range(len(x))
    print(x,len(x))
    
    color_offset = 0

    ax.plot(
        x,
        host,
        markerfacecolor="none",
        linestyle="solid",
        label=legs[legs_pos[0]],
        linewidth=linewidth,
        color=color_list[1],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )  

    ax.plot(
        x,
        host_arm_0,
        markerfacecolor="none",
        linestyle="solid",
        label=legs[legs_pos[1]],
        linewidth=linewidth,
        color=color_list[2],
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )

    ax.plot(
        x,
        host_arm_1,
        markerfacecolor="none",
        linestyle="solid",
        label=legs[legs_pos[2]],
        linewidth=linewidth,
        color=color_list[4],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )

    ## limits
    ax.plot(
        x,
        [200 for _ in x],
        markerfacecolor="none",
        linestyle="solid",
        linewidth=linewidth,
        color="black",
        marker="",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )

    ax.plot(
        x,
        [400 for _ in x],
        markerfacecolor="none",
        linestyle="solid",
        linewidth=linewidth,
        color="black",
        marker="",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )  

    ax.plot(
        x,
        [512 for _ in x],
        markerfacecolor="none",
        linestyle="solid",
        linewidth=linewidth,
        color="black",
        marker="",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )    

    ax.plot(
        x,
        [256 for _ in x],
        markerfacecolor="none",
        linestyle="solid",
        linewidth=linewidth,
        color="black",
        marker="",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )          
    
    ax.text(x = 10.6,y = 400,
        s="NIC (Bidirectional)",
        fontsize=fontsize - 1,
        fontproperties=font,
    )              

    ax.text(x = 10.6,y = 200,
        s="NIC (Unidirectional)",
        fontsize=fontsize - 1,
        fontproperties=font,
    )  

    ax.text(x = 10.6,y = 256,
        s="PCIe (Unidirectional)",
        fontsize=fontsize - 1,
        fontproperties=font,
    )              

    ax.text(x = 10.6,y = 512,
        s="PCIe (Bidirectional)",
        fontsize=fontsize - 1,
        fontproperties=font,
    )            
                
    ax.set_ylim(0,ymax) 

    ax.set_yticks(yticks, fontsize=fontsize - 1.5, fontproperties=font)

#    ax.set_xscale('log')  
    if bottom:
        ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))#   
        ax.set_xticks([0,1.5,2.9,4,6,8,10])
        ax.set_xticklabels(["64","512","1K", "2K", "4K", "6K", "8K"], fontsize=fontsize-1, fontproperties=font)
        ax.set_xlabel("Payload (B)", fontsize=fontsize - 0.5, labelpad=3)
    else:
        ax.set_xticks([])        

    ax.set_ylabel("Bandwidth (Gbps)", fontsize=fontsize , labelpad=3)

    adjust_ax_style(ax)

    ax.set_title(name, y=0.9, fontsize=fontsize - 0.5,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize - 1,
            frameon=True,
            loc="upper center",
            handlelength=1,
            labelspacing=0.1,
            ncol=3,
#            bbox_to_anchor=(0.5, 1.15),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    

    ax.grid(False)
    pass # unimplemented 

def main(title):
    
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=1, nrows=1, figure=fig)
        
        y_axis = [0,50,100,150,200]
        sum_y_axis = [0,100,200,300,400]
        
        plot_direction(fig, spec[0, 0], "w/o offload: READ Host", 
                        get_sheet(sheets[0]),ymax=600)
#        plot_direction(fig, spec[0, 1], "Baseline: Host WRITE", 
#                        get_sheet(sheets[1]),ymax=500, leg=False)                        

#        fig.subplots_adjust(wspace=0.4, hspace=0.2)
        
        fig.set_size_inches(get_figsize(latex_col, wf=0.8, hf=0.32 * 1))
        
        fig.savefig(
            os.path.splitext(__file__)[0] + ".pdf",
            dpi=1000,
            format="pdf",
            bbox_inches="tight",
        )  

if __name__ == "__main__": 
    main('Impact of Traffic Direction')    



==> micro/traffic-direction-v1.py <==
from common_draw import *

fontsize = fontsize + 0.5

def get_sheet(name):
    io_path = "../../excel-data/dpu-direction-v1.xlsx"
    sheet_name = name    
    return pd.read_excel(io_path, sheet_name=sheet_name)

sheets = ['Host(READ)','Host(WRITE)']

def get_bd(thpt_vec, sz_vec):
    return [ thpt_to_bd(thpt_vec[i], sz_vec[i]) for i in range(len(thpt_vec)) ]

def plot_direction(fig, spec, 
    name, data, yticks=[0,100,200, 300,400], bottom=True,leg=True, ymax=220,
    legs_pos = [0,1,2], marker_lim = False):

    legs = ["w/o offload", "+ offload READ", "+offload WRITE"] 
    marker_color = ["blue", "write"]

    ax = fig.add_subplot(spec) 

    x = data.get(data.keys()[0]).to_numpy()
    host = get_bd(data.get(data.keys()[1]).to_numpy(),x)
    host_arm_0 = get_bd(data.get(data.keys()[2]).to_numpy(),x)
    host_arm_1 = get_bd(data.get(data.keys()[3]).to_numpy(),x)
    
    x = range(len(x))
    print(x,len(x))
    
    color_offset = 0

    ax.plot(
        x,
        host,
        markerfacecolor="none",
        linestyle="solid",
        label=legs[legs_pos[0]],
        linewidth=linewidth,
        color=color_list[1],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )  

    ax.plot(
        x,
        host_arm_0,
        markerfacecolor="none",
        linestyle="solid",
        label=legs[legs_pos[1]],
        linewidth=linewidth,
        color=color_list[2],
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )

    ax.plot(
        x,
        host_arm_1,
        markerfacecolor="none",
        linestyle="solid",
        label=legs[legs_pos[2]],
        linewidth=linewidth,
        color=color_list[4],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )

    ## limits
    ax.plot(
        x,
        [200 for _ in x],
        markerfacecolor="none",
        linestyle="dashed",
        linewidth=linewidth,
        color="black",
        marker="",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )

    ax.plot(
        x,
        [400 for _ in x],
        markerfacecolor="none",
        linestyle="dashed",
        linewidth=linewidth,
        color="black",
        marker="",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )   

    ax.text(x = 4,y = 425,
        s="NIC (Bidirectional)",
        fontsize=fontsize - 1,
        fontproperties=font,
    )              

    ax.text(x = 4,y = 225,
        s="NIC (Unidirectional)",
        fontsize=fontsize - 1,
        fontproperties=font,
    )         
                
    ax.set_ylim(0,ymax) 

    ax.set_yticks(yticks, fontsize=fontsize - 1.5, fontproperties=font)

#    ax.set_xscale('log')  
    if bottom:
        ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))#   
        ax.set_xticks([0,1.5,2.9,4,6,8,10])
        ax.set_xticklabels(["64","512","1K", "2K", "4K", "6K", "8K"], fontsize=fontsize-1, fontproperties=font)
        ax.set_xlabel("Payload (B)", fontsize=fontsize - 0.5, labelpad=3)
    else:
        ax.set_xticks([])        

    ax.set_ylabel("Bandwidth (Gbps)", fontsize=fontsize , labelpad=3)

    adjust_ax_style(ax)

    ax.set_title(name, y=0.9, fontsize=fontsize - 1,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize,
            frameon=True,
            loc="lower center",
            handlelength=1,
            labelspacing=0.4,
            ncol=3,
            bbox_to_anchor=(1.2, 1.15),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    

    pass # unimplemented 

def plot_figure(title):
    
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig)
        
        y_axis = [0,50,100,150,200]
        sum_y_axis = [0,100,200,300,400]
        
        plot_direction(fig, spec[0, 0], "w/o offload: READ Host", 
                        get_sheet(sheets[0]),ymax=500)
        plot_direction(fig, spec[0, 1], "w/o offload: WRITE Host", 
                        get_sheet(sheets[1]),ymax=500, leg=False)                        

        fig.subplots_adjust(wspace=0.4, hspace=0.2)
        
        fig.set_size_inches(get_figsize(latex_col, wf=0.98, hf=0.32 * 0.8))
        
        fig.savefig(
            os.path.splitext(__file__)[0] + ".pdf",
            dpi=1000,
            format="pdf",
            bbox_inches="tight",
        )  

if __name__ == "__main__": 
    plot_figure('Impact of Traffic Direction')

==> micro/traffic_direction.py <==
from basic_read import *

fontsize = fontsize + 0.5

def get_sheet(name):
    io_path = "../../excel-data/dpu-overnetwork.xlsx"
    sheet_name = name    
    return pd.read_excel(io_path, sheet_name=sheet_name)

sheets = ['read-w-read', 'read-w-write', 'write-w-read', 'write-w-write']
# sheets = ['same', 'opposite']
# columns = [[['inread+inread', 'inread+outwrite', 'origin read'], 
#             ['inwrite+inwrite', 'inwrite+outread', 'origin write']], 
#             [['inread+inwrite', 'inread+outread', 'origin read'], 
#             ['inwrite+inread', 'inwrite+outwrite', 'origin write']]]

def plot_direction(fig, spec, name, cluster, data, yticks, labels, first_col, bottom=False,leg = False, ymax=220):
    ax = fig.add_subplot(spec) 
    Gb = 1000 / 8
    x = data.get(data.keys()[0]).to_numpy()
    
    inbound = data.get(data.keys()[first_col]).to_numpy() * x / Gb
    outbound = data.get(data.keys()[first_col+1]).to_numpy() * x / Gb
    conflict_inbound = data.get(data.keys()[first_col+2]).to_numpy() * x / Gb
    conflict_outbound = data.get(data.keys()[first_col+3]).to_numpy() * x / Gb
    origin = data.get(data.keys()[9]).to_numpy() * x / Gb
    
    
    x_prime = x

    x = range(len(x))
    print(x,len(x))
    # x_precise = [ float(xx - x_prime[0]) / float(x_prime[-1] - x_prime[0] + 1) * (x[-1] - x[0] + 1) + x[0]
    #             for xx in range(x_prime[0], x_prime[-1] + 1)]    
    # x_precise = [math.log(xx,2) - math.log(x_prime[0], 2) for xx in range(x_prime[0], x_prime[-1] + 1) ]
    
    color_offset = 0

    ax.plot(
        x,
        origin,
        markerfacecolor="none",
        linestyle="solid",
        label="Host",
        linewidth=linewidth,
        color=color_list[1],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )  

    ax.plot(
        x,
        inbound,
        markerfacecolor="none",
        linestyle="solid",
        label=labels[0],
        linewidth=linewidth,
        color=color_list[2],
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )      
    
    ax.plot(
        x,
        outbound,
        markerfacecolor="none",
        linestyle="solid",
        label=labels[1],
        linewidth=linewidth,
        color=color_list[3],
        marker="v",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )    

    ax.plot(
        x,
        conflict_inbound,
        markerfacecolor="none",
        linestyle="solid",
        label=labels[2],
        linewidth=linewidth,
        color=color_list[4],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )    

    ax.plot(
        x,
        conflict_outbound,
        markerfacecolor="none",
        linestyle="solid",
        label=labels[3],
        linewidth=linewidth,
        color=color_list[5],
        marker="p",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )         
                
    ax.set_ylim(0,ymax) 

    ax.set_yticks(yticks, fontsize=fontsize - 1.5, fontproperties=font)

#    ax.set_xscale('log')  
    if bottom:
        ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))#   
        ax.set_xticks([0,3,4,6,8,10])
        ax.set_xticklabels(["64","1K", "2K", "4K", "6K", "8K"], fontsize=fontsize-1, fontproperties=font)
        ax.set_xlabel("Payload (B)", fontsize=fontsize, labelpad=3)
    else:
        ax.set_xticks([])        

    ax.set_ylabel("Bandwidth (Gbps)", fontsize=fontsize + 0.5, labelpad=3)

    adjust_ax_style(ax)

    ax.set_title(name, y=0.85, fontsize=fontsize - 0.5,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize,
            frameon=True,
            loc="lower center",
            handlelength=1,
            labelspacing=0.4,
            ncol=3,
            bbox_to_anchor=(1.2, 1.05),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    

    pass # unimplemented 

def plot_figure(title):
    
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=4, figure=fig)
        
        y_axis = [0,50,100,150,200]
        sum_y_axis = [0,100,200,300,400]
        
        plot_direction(fig, spec[0, 0], "Host: READ, ARM: READ", "PRO", get_sheet(sheets[0]), sum_y_axis, ['+ARM(Inbound)', '+ARM(Outbound)', '+Host(Conflict-inbound)', '+Host(Conflict-outbound)'], 5, leg=True, ymax=405)
        plot_direction(fig, spec[0, 1], "Host: READ, ARM: WRITE", "PRO", get_sheet(sheets[1]), sum_y_axis, ['+ARM(Inbound)', '+ARM(Outbound)', '+Host(Conflict-inbound)', '+Host(Conflict-outbound)'], 5, ymax=405)
        plot_direction(fig, spec[1, 0], "Host: WRITE, ARM: READ", "PRO", get_sheet(sheets[2]), sum_y_axis, ['+ARM(Inbound)', '+ARM(Outbound)', '+Host(Conflict-inbound)', '+Host(Conflict-outbound)'], 5, True)
        plot_direction(fig, spec[1, 1], "Host: WRITE, ARM: WRITE", "PRO", get_sheet(sheets[3]), sum_y_axis, ['+ARM(Inbound)', '+ARM(Outbound)', '+Host(Conflict-inbound)', '+Host(Conflict-outbound)'], 5, True)
        fig.subplots_adjust(wspace=0.4, hspace=0.2)
        
        fig.set_size_inches(get_figsize(latex_col, wf=0.98, hf=0.64 * 1.6))
        
        fig.savefig(
            os.path.splitext(__file__)[0].replace('_', '-') + ".pdf",
            dpi=1000,
            format="pdf",
            bbox_inches="tight",
        )  

if __name__ == "__main__": 
    plot_figure('Impact of Traffic Direction')

==> study/common.py <==
import matplotlib.font_manager as fm
import numpy as np
import pkg_resources

scicenplot_pkg = pkg_resources.get_distribution('scienceplots')
if int(scicenplot_pkg.version.split('.')[0]) >= 2:
    print("scienceplots version:", scicenplot_pkg.version)
    import scienceplots

font = fm.FontProperties(fname = '/System/Library/Fonts/Helvetica.ttc')
con_font = fm.FontProperties(fname = '/System/Library/Fonts/Courier.ttc')
supply_font = fm.FontProperties(fname='./SimHei.ttf')

#color_list = ["#E24A33","#348ABD","#988ED5","#777777","#FBC15E","#8EBA42","#FFB5B8"]
color_list = ["#268BD2", "#2AA198", "#859900", "#B58900", "#CB4B16", "#DC322F", "#D33682", "#6C71C4"]
bar_color_list = ["#F7FBFF",'#DEEBF7','#C6DBEF','#9ECAE1','#6BAED6','#4292C6','#2171B5','#084594']
golden_ratio = 0.618

def sumzip(*items):
    return [sum(values) for values in zip(*items)]

def set_axis_formats(axises,fontsize): 
    for ax in axises:
        for axis in ['top', 'bottom', 'left', 'right']:
            ax.spines[axis].set_linewidth(0.3)        
        ax.tick_params(which='major', width=0.3, length=1.5)
        ax.tick_params(which='minor', width=0)   
        ax.tick_params(axis='x', labelsize=fontsize)
        ax.tick_params(axis='y', labelsize=fontsize)


def fixed_aspect_ratio(ratio,ax):
    '''
    Set a fixed aspect ratio on matplotlib plots 
    regardless of axis units
    '''
    xvals,yvals = ax.axes.get_xlim(),ax.axes.get_ylim()

    xrange = xvals[1]-xvals[0]
    yrange = yvals[1]-yvals[0]
    ax.set_aspect(ratio*(xrange/yrange), adjustable='box')

def scale_sz(width, origin):
    w,h = origin
    return (width, h * width / w)

def mult_ratio(orign, ratio):
    x,y = orign
    rx,ry = ratio
    return (x * rx, y * ry)


def reverse_legends(leg,render):
    vp = leg._legend_box._children[-1]._children[0]
    for c in vp._children:
       c._children.reverse()
    vp.align="right"

def transfrom_ticks(x, tick_vals):
    # count from 1 to n
    # result value [0, x]
    n = len(tick_vals)

    anchor = [num + 1 for num in range(n)]  # 1 ~ n
    res = []

    for item in x:
        for i in range(n):
            tick = tick_vals[i]
            if item < tick_vals[i]:
                base = i
                if i == 0:
                    res.append(0 + item / tick)
                else:
                    pre_tick = tick_vals[i - 1]
                    res.append(base + (item - pre_tick) / (tick - pre_tick))
                break
            elif item == tick_vals[i]:
                res.append(i + 1)
                break
            elif item > tick_vals[i]:
                base = i + 1
                if i == n - 1:  # no bigger
                    res.append(base + abs(item - tick_vals[i]) / (tick_vals[i]))
                    break
                else:
                    pass  # next one
    return res

def get_figsize(columnwidth, wf=0.5, hf=(5.**0.5-1.0)/2.0, ):
    """Parameters:
    - wf [float]:  width fraction in columnwidth units
    - hf [float]:  height fraction in columnwidth units.
                       Set by default to golden ratio.
    - columnwidth [float]: width of the column in latex. Get this from LaTeX 
                               using \showthe\columnwidth
    Returns:  [fig_width,fig_height]: that should be given to matplotlib
      """
    fig_width_pt = columnwidth*wf 
    inches_per_pt = 1.0/72.27               # Convert pt to inch
    fig_width = fig_width_pt*inches_per_pt  # width in inches
#    fig_height = fig_width*hf      # height in inches
    fig_height = columnwidth * hf * inches_per_pt
    return [fig_width, fig_height]


def cdf_transform(data):
    """
    return back the (x,y) of cdf graph
    :param data:
    :return:
    """
    data_sorted = np.sort(data)

    # calculate the proportional values of samples
    p = 1. * np.arange(len(data)) / (len(data) - 1)
    return data_sorted, p

==> study/dca.py <==
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import math

from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties

from matplotlib.ticker import MultipleLocator
from pyparsing import alphas

from common import *

marker_sz = 3
markeredgewidth_sz = 0.5
linewidth = 0.5
latex_col = 241.02039  ## pt
fontsize = 5.0

ylabel_sz = fontsize + 1

color_list = [
    "#66c2a5", #RDMA->HOST
    "#3288bd", #SNIC->HOST
    "#5e4fa2", #SNIC->SoC
    "#f46d43", #SoC->Host
    '#c51b8a', #Host->SoC
    '#756bb1'
]

def adjust_ax_style(ax, disable=True):
    ax.tick_params(axis="y", labelsize=fontsize)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    ax.tick_params(which="major", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="y")
    ax.tick_params(which="major", length=2, axis="y")    

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)        
    ax.minorticks_off()
    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


def get_data(name, file, entries):
    sheet_name = name    

    res = pd.read_excel(file, sheet_name=sheet_name, na_filter=False, nrows=entries)

    # Without NaN if all rows have NaN
    res = res.dropna(
        axis = 0,
        how='all',
#        inplace=True,
    )    
    return res

def thpt_to_bd(thpt, sz): 
    bd = thpt * sz * 1000000
    bd = bd * 8 # bps
#    bd = bd / (1024 * 1024 * 1024.0) # Gbps
    bd = bd / (1000000000)
    return bd

def plot_line(fig, spec, name, data, yticks=[0,100,200,300,400], bottom=False,leg = False, ymax=150):
    ax = fig.add_subplot(spec) 
    x = list(data.get(data.keys()[0]))
    x = [i * 24 for i in x]

    dpu = list(data.get(data.keys()[1]))
    rdma_w_dca = list(data.get(data.keys()[2]))
    rdma_wo_dca = list(data.get(data.keys()[3]))
    rnic_rdma_wo_dca = list(data.get(data.keys()[4]))
    rnic_rdma_w_dca = list(data.get(data.keys()[5]))
    print(x)
    x = range(len(x))
    print(x,len(x)) 

    ax.plot(
        x,
        rnic_rdma_w_dca,
        markerfacecolor="none",
        linestyle="solid",
        label=r'RNIC w/ DDIO',
        linewidth=linewidth,
        color=color_list[0],
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )

    ax.plot(
        x,
        rnic_rdma_wo_dca,
        markerfacecolor="none",
        linestyle="dashed",
        label=r'RNIC w/o DDIO',
        linewidth=linewidth,
        color=color_list[0],
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )

    ax.plot(
        x,
        rdma_w_dca,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC ① w/ DDIO',
        linewidth=linewidth,
        color=color_list[1],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        x,
        rdma_wo_dca,
        markerfacecolor="none",
        linestyle="dashed",
        label=r'SNIC ① w/o DDIO',
        linewidth=linewidth,
        color=color_list[1],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        x,
        dpu,
        markerfacecolor="none",
        linestyle="solid",
        label='SNIC ②',
        linewidth=linewidth,
        color=color_list[2],
        marker="v",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )             

    ax.set_ylim(0,ymax) 
#    ax.set_xlim(-1, 7)

#    ax.set_xscale('log')  

    adjust_ax_style(ax)

    if bottom:
        ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))#   
        ax.set_xticklabels(["1.5K","3K","6K","12K","24K","48K"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("Address range (Bytes)", fontsize=fontsize + 0.5, labelpad=3)
    else:
        ax.set_xticks([])      
        ax.tick_params(axis='x', which='major', labelsize=fontsize - 1.5)        


    ax.set_ylabel("Thpt (Mreqs/sec)", fontsize=ylabel_sz, labelpad=3)

    ax.tick_params(axis='y', which='major', labelsize=fontsize)        
#    ax.set_yticklabels(yticks)

    ax.set_title(name, y=0.85, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize,
            frameon=True,
            loc="upper center",
            handlelength=1.0,
            labelspacing=0.1,
            ncol=3,
            bbox_to_anchor=(1.1, 1.45),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    
    return 


def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
#        plt.rcParams["font.family"] = font.get_name()
        plt.rcParams["font.family"] = supply_font.get_name()        
        plt.rcParams['pdf.fonttype'] = 42
        plt.rcParams['ps.fonttype'] = 42          

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",              
            r"\usepackage[dvipsnames]{xcolor}", 
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
#            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])   
        plt.rcParams["text.latex.preamble"] = temp 
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])          

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig)

        plot_line(fig, spec[0,0], "READ", get_data("READ", "../../excel-data/SoC DCA.xlsx", 8),bottom=True, leg=True)
        plot_line(fig, spec[0,1], "WRITE", get_data("WRITE", "../../excel-data/SoC DCA.xlsx", 8),bottom=True, leg=False)

        fig.subplots_adjust(wspace=0.4, hspace=0.1)
        
        fig.set_size_inches(get_figsize(latex_col, wf=1, hf=0.25))
        
        fig.savefig(
            os.path.splitext(__file__)[0]+ ".pdf",
            dpi=1000,
            format="pdf",
            bbox_inches="tight",
        )  

if __name__ == "__main__": 
    main()

==> study/doca-dma-thpt-lat-new.py <==
from thptlatbar import plog_lat_bar
from common import *
from thptlat import *

rdma_color_id = 3
dma_color_id = 4

marker_sz = 3
markeredgewidth_sz = 0.5
linewidth = 0.4
latex_col = 241.02039  ## pt
fontsize = 5

ylabel_sz = fontsize 

def plot_dma_thpt(fig, spec, name, data, yticks=[0,100,200,300,400], bottom=False,leg = False, ymax=205):
    ax = fig.add_subplot(spec) 
    x = list(data.get(data.keys()[0]))
    snic_1 = list(data.get(data.keys()[1]))
    dma = list(data.get(data.keys()[2]))
    snic_3_rdma =  list(data.get(data.keys()[3]))
#    dpu_both = list(data.get(data.keys()[4]))

    print(x)
    x = [int(i) for i in x[0:7]]    

    lim = [
        ((200 * 1024 * 1024 * 1024.0) / (i * 8)) for i in range(x[0],x[-1] + 1)
    ]
    lim = [l / 1000000 for l in lim]

    x_prime = x

    x = range(len(x))
    # x_precise = [math.log(xx,4) - math.log(x_prime[0], 4) for xx in range(x_prime[0], x_prime[-1] + 1) ]

    ax.plot(
        x,
        snic_3_rdma,
        markerfacecolor="none",
        linestyle="solid",
        label='SNIC ③',
        linewidth=linewidth,
        color=color_list[rdma_color_id],
        marker="o",
        markersize=marker_sz,
        zorder=3,
        markeredgewidth=markeredgewidth_sz,
    )   

    ax.plot(
        x,
        dma,
        markerfacecolor="none",
        linestyle="solid",
        label='SNIC ③*',
        linewidth=linewidth,
        color=color_list[dma_color_id],
        marker="x",
        markersize=marker_sz,
        zorder=3,
        markeredgewidth=markeredgewidth_sz,
    )                 
           
    ax.set_ylim(-1,ymax) 

#    ax.set_xscale('log')  

    adjust_ax_style(ax)
    ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))
    ax.grid(axis='x')

    if bottom:
        ax.set_xticklabels(["16","64","256","1K","4K","16K","64K"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("Payload (Bytes)", fontsize=fontsize, labelpad=0.5)
    else:
        ax.set_xticks([])
#        ax.set_xticklabels(["16","64","256","1K","4K","16K","64K"], fontsize=fontsize - 1.5, fontproperties=font)
#        ax.tick_params(axis='x', which='major', labelsize=fontsize)        


    ax.set_ylabel("Thpt (Mreqs/sec)", fontsize=ylabel_sz, labelpad=3)

    ax.tick_params(axis='y', which='major', labelsize=fontsize)     
    ax.set_yticks(yticks)   
    ax.set_yticklabels(yticks)

    ax.set_title(name, y=0.85, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize,
            frameon=True,
            loc="upper right",
            handlelength=1.2,
            labelspacing=0.25,
            ncol=1,
#            bbox_to_anchor=(1.1, 1.25),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    
    return


def plot_dma_bd(fig, spec, name, data, yticks=[0,100,200,300,400], bottom=False,leg = False, ymax=205):
    ax = fig.add_subplot(spec)
    x = list(data.get(data.keys()[0])) 
    snic_3_rdma =  list(data.get(data.keys()[1]))
    dma = list(data.get(data.keys()[2]))
    
#    dpu_both = list(data.get(data.keys()[4]))
    x = [int(i) for i in x[0:8]]  
    # for i,size in enumerate(x):
    #     snic_3_rdma_bd.append(thpt_to_bd(snic_3_rdma[i], size))
    #     dma_bd.append(thpt_to_bd(dma[i], size))
      
    # print(dma, dma_bd)
    # print(snic_1, snic_1_bd)
    # print(snic_3_rdma, snic_3_rdma_bd)

    # x_prime = x
    x_prime = [1,2,4,8,16,32,64,128]
    x_precise = [math.log(x_prime[i], 2) - math.log(x_prime[0], 2) for i in range(len(x_prime))]
    net_lim = [200 for i in range(len(x_precise))]
    pcie_lim = [256 for i in range(len(x_precise))]

    x = range(len(x))

    """
    ax.plot(
        x_precise,
        net_lim,
        markerfacecolor="none",
        linestyle="dashed",
#        label='Network limit',
        linewidth=linewidth,
        color='black',
        marker="",
        markersize=marker_sz,
        zorder=3,
        markeredgewidth=markeredgewidth_sz,
    )

    ax.plot(
        x_precise,
        pcie_lim,
        markerfacecolor="none",
#        linestyle="dashdot",
        label='PCIe limit',
        linewidth=linewidth,
        color='black',
        marker="",
        markersize=marker_sz,
        zorder=3,
        markeredgewidth=markeredgewidth_sz,
    )
    """

    ax.plot(
        x,
        snic_3_rdma,
        markerfacecolor="none",
        linestyle="solid",
        label='SNIC ③',
        linewidth=linewidth,
        color=color_list[rdma_color_id],
        marker="o",
        markersize=marker_sz,
        zorder=3,
        markeredgewidth=markeredgewidth_sz,
    )
    
    ax.plot(
        x,
        dma,
        markerfacecolor="none",
        linestyle="solid",
        label='SNIC ③*',
        linewidth=linewidth,
        color=color_list[dma_color_id],
        marker="x",
        markersize=marker_sz,
        zorder=3,
        markeredgewidth=markeredgewidth_sz,
    )

    # ax.plot(
    #     x,
    #     snic_1_bd,
    #     markerfacecolor="none",
    #     linestyle="solid",
    #     label='SNIC(1)',
    #     linewidth=linewidth,
    #     color=color_list[1],
    #     marker="o",
    #     markersize=marker_sz,
    #     zorder=3,
    # )

                       
           
    ax.set_ylim(-2,ymax) 

#    ax.set_xscale('log')  

    adjust_ax_style(ax)
    ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))
    ax.grid(axis='x')    
#    ax.set_xticks([262144,524288,1048576,2097152,4194304,8388608,16777216])
    if bottom:
#        ax.set_xticks([64*1000,256*1000,512*1000,1000*1000,2*1000*1000,4*1000*1000,8*1000*1000,16*1000*1000])
        ax.set_xticks([0,1.2,2,3,4,5,6,7])
        ax.set_xticklabels(["64K", "256K","","1M","2M","4M","8M","16M"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("Payload (Bytes)", fontsize=fontsize, labelpad=0.5)
    else:
        ax.set_xticks([])
        pass        
#        ax.set_xticklabels(["256K","512K","1M","2M","4M","8M","16M"], fontsize=fontsize - 1.5, fontproperties=font)
#        ax.tick_params(axis='x', which='major', labelsize=fontsize)          


    ax.set_ylabel("Bandwidth (Gbps)", fontsize=ylabel_sz, labelpad=3)

    ax.tick_params(axis='y', which='major', labelsize=fontsize)    
    ax.set_yticks(yticks)    
    ax.set_yticklabels(yticks)
    

    ax.set_title(name, y=0.85, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   
    
    if leg:
        leg = ax.legend(
            fontsize=fontsize,
            frameon=True,
            loc="upper right",
            handlelength=1.2,
            labelspacing=0.25,
            ncol=1,
#            bbox_to_anchor=(1.1, 1.25),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    
    return

    

def main():
    with plt.style.context(["science", "high-vis", "no-latex", "cjk-tc-font"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()
        plt.rcParams["font.family"] = supply_font.get_name()        
        plt.rcParams['pdf.fonttype'] = 42
        plt.rcParams['ps.fonttype'] = 42          
        # plt.rcParams["font.family"] = supply_font.get_name()
        

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",
            r"\usepackage[dvipsnames]{xcolor}",
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
            #            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])
        plt.rcParams["text.latex.preamble"] = temp
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=2, figure=fig)

        print(color_list)
        
#        plot_dma_lat(fig, spec[0,0], "READ", get_data("READ", "../../excel-data/micro-dma-lat.xlsx", 7), bottom=False, ymax=10, yticks=[0,3,6,9])
        plot_dma_thpt(fig, spec[0,0], "READ", get_data("READ", "../../excel-data/micro-dma-thpt.xlsx", 7), bottom=False, ymax=42, leg=True, yticks=[0,10,20,30,40])
        plot_dma_bd(fig, spec[0,1], "READ", get_data("READ-LARGE", "../../excel-data/micro-dma-thpt.xlsx", 8), bottom=False, leg=True, ymax=262, yticks=[0,64,128,192,256])

#        plot_dma_lat(fig, spec[1,0], "WRITE", get_data("WRITE", "../../excel-data/micro-dma-lat.xlsx", 7), bottom=True, ymax=10, yticks=[0,3,6,9])
        plot_dma_thpt(fig, spec[1,0], "WRITE", get_data("WRITE", "../../excel-data/micro-dma-thpt.xlsx", 7), bottom=True, ymax=42, leg=True, yticks=[0,10,20,30,40])
        plot_dma_bd(fig, spec[1,1], "WRITE", get_data("WRITE-LARGE", "../../excel-data/micro-dma-thpt.xlsx", 8), bottom=True, ymax=262, leg=True, yticks=[0,64,128,192,256])
        
        fig.subplots_adjust(wspace=0.3, hspace=0.1)

        fig.set_size_inches(get_figsize(latex_col, wf=1.05, hf=0.25 * 2))

        fig.savefig(
            os.path.splitext(__file__)[0] + ".pdf",
            dpi=1000,
            format="pdf",
            bbox_inches="tight",
        )


if __name__ == "__main__":
    main()

==> study/doca-dma-thpt-lat.py <==
from thptlatbar import plog_lat_bar
from common import *
from thptlat import *

rdma_color_id = 3
dma_color_id = 4


def plot_dma_lat(fig, spec, name, data, yticks=[0,100,200,300,400], bottom=False,leg = False, ymax=205):
    ax = fig.add_subplot(spec) 
    x = list(data.get(data.keys()[0]))
    dma = list(data.get(data.keys()[1]))
    rdma =  list(data.get(data.keys()[2]))

    print(x)
    x = [int(i) for i in x[0:7]]    

    x = range(len(x))
    # x_precise = [math.log(xx,4) - math.log(x_prime[0], 4) for xx in range(x_prime[0], x_prime[-1] + 1) ]

    ax.plot(
        x,
        rdma,
        markerfacecolor="none",
        linestyle="solid",
        label='SoC->Host (3) RDMA',
        linewidth=linewidth,
        color=color_list[rdma_color_id],
        marker="o",
        markersize=marker_sz,
        zorder=3,
    ) 

    ax.plot(
        x,
        dma,
        markerfacecolor="none",
        linestyle="solid",
        label='SoC->Host (3) DMA',
        linewidth=linewidth,
        color=color_list[dma_color_id],
        marker="o",
        markersize=marker_sz,
        zorder=3,
    )                 
           
    ax.set_ylim(0,ymax) 

#    ax.set_xscale('log')  

    adjust_ax_style(ax)
    ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))
    if bottom:
        ax.set_xticklabels(["16","64","256","1K","4K","16K","64K"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("Payload (Bytes)", fontsize=fontsize + 0.5, labelpad=4)
    else:
        ax.set_xticklabels(["16","64","256","1K","4K","16K","64K"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        


    ax.set_ylabel("Latency (µs)", fontsize=ylabel_sz, labelpad=3)

    ax.tick_params(axis='y', which='major', labelsize=fontsize)     
    ax.set_yticks(yticks)   
    ax.set_yticklabels(yticks)

    ax.set_title(name, y=0.9, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize + 0.3,
            frameon=True,
            loc="upper center",
            handlelength=1,
            labelspacing=0.25,
            ncol=4,
            bbox_to_anchor=(1.1, 1.25),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    
    return

def plot_dma_thpt(fig, spec, name, data, yticks=[0,100,200,300,400], bottom=False,leg = False, ymax=205):
    ax = fig.add_subplot(spec) 
    x = list(data.get(data.keys()[0]))
    snic_1 = list(data.get(data.keys()[1]))
    dma = list(data.get(data.keys()[2]))
    snic_3_rdma =  list(data.get(data.keys()[3]))
#    dpu_both = list(data.get(data.keys()[4]))

    print(x)
    x = [int(i) for i in x[0:7]]    

    lim = [
        ((200 * 1024 * 1024 * 1024.0) / (i * 8)) for i in range(x[0],x[-1] + 1)
    ]
    lim = [l / 1000000 for l in lim]

    x_prime = x

    x = range(len(x))
    # x_precise = [math.log(xx,4) - math.log(x_prime[0], 4) for xx in range(x_prime[0], x_prime[-1] + 1) ]

    ax.plot(
        x,
        snic_3_rdma,
        markerfacecolor="none",
        linestyle="solid",
        label='SoC->Host (3) RDMA',
        linewidth=linewidth,
        color=color_list[rdma_color_id],
        marker="o",
        markersize=marker_sz,
        zorder=3,
    )   

    ax.plot(
        x,
        dma,
        markerfacecolor="none",
        linestyle="solid",
        label='SoC->Host (3) DMA',
        linewidth=linewidth,
        color=color_list[dma_color_id],
        marker="o",
        markersize=marker_sz,
        zorder=3,
    )                 
           
    ax.set_ylim(0,ymax) 

#    ax.set_xscale('log')  

    adjust_ax_style(ax)
    ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))
    if bottom:
        ax.set_xticklabels(["16","64","256","1K","4K","16K","64K"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("Payload (Bytes)", fontsize=fontsize + 0.5, labelpad=4)
    else:
        ax.set_xticklabels(["16","64","256","1K","4K","16K","64K"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        


    ax.set_ylabel("Thpt (Mreqs/sec)", fontsize=ylabel_sz, labelpad=3)

    ax.tick_params(axis='y', which='major', labelsize=fontsize)     
    ax.set_yticks(yticks)   
    ax.set_yticklabels(yticks)

    ax.set_title(name, y=0.9, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize + 0.3,
            frameon=True,
            loc="upper center",
            handlelength=1,
            labelspacing=0.25,
            ncol=4,
            bbox_to_anchor=(1.1, 1.25),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    
    return


def plot_dma_bd(fig, spec, name, data, yticks=[0,100,200,300,400], bottom=False,leg = False, ymax=205):
    ax = fig.add_subplot(spec)
    x = list(data.get(data.keys()[0])) 
    snic_3_rdma =  list(data.get(data.keys()[1]))
    dma = list(data.get(data.keys()[2]))
    
#    dpu_both = list(data.get(data.keys()[4]))
    x = [int(i) for i in x[0:7]]  
    # for i,size in enumerate(x):
    #     snic_3_rdma_bd.append(thpt_to_bd(snic_3_rdma[i], size))
    #     dma_bd.append(thpt_to_bd(dma[i], size))
      
    # print(dma, dma_bd)
    # print(snic_1, snic_1_bd)
    # print(snic_3_rdma, snic_3_rdma_bd)

    # x_prime = x
    x_prime = [1,2,4,8,16,32,64]
    x_precise = [math.log(x_prime[i], 2) - math.log(x_prime[0], 2) for i in range(len(x_prime))]
    net_lim = [200 for i in range(len(x_precise))]
    pcie_lim = [256 for i in range(len(x_precise))]

    x = range(len(x))

    ax.plot(
        x_precise,
        net_lim,
        markerfacecolor="none",
        linestyle="dashed",
        label='Network limit',
        linewidth=linewidth,
        color='black',
        marker="",
        markersize=marker_sz,
        zorder=3,
    )

    ax.plot(
        x_precise,
        pcie_lim,
        markerfacecolor="none",
        linestyle="dashdot",
        label='PCIe limit',
        linewidth=linewidth,
        color='black',
        marker="",
        markersize=marker_sz,
        zorder=3,
    )

    ax.plot(
        x,
        snic_3_rdma,
        markerfacecolor="none",
        linestyle="solid",
        label='SoC->Host (3) RDMA',
        linewidth=linewidth,
        color=color_list[rdma_color_id],
        marker="o",
        markersize=marker_sz,
        zorder=3,
    )
    
    ax.plot(
        x,
        dma,
        markerfacecolor="none",
        linestyle="solid",
        label='SoC->Host (3) DMA',
        linewidth=linewidth,
        color=color_list[dma_color_id],
        marker="o",
        markersize=marker_sz,
        zorder=3,
    )

    # ax.plot(
    #     x,
    #     snic_1_bd,
    #     markerfacecolor="none",
    #     linestyle="solid",
    #     label='SNIC(1)',
    #     linewidth=linewidth,
    #     color=color_list[1],
    #     marker="o",
    #     markersize=marker_sz,
    #     zorder=3,
    # )

                       
           
    ax.set_ylim(0,ymax) 

#    ax.set_xscale('log')  

    adjust_ax_style(ax)
    ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))
    # ax.set_xticks([262144,524288,1048576,2097152,4194304,8388608,16777216])
    if bottom:
        ax.set_xticklabels(["256K","512K","1M","2M","4M","8M","16M"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("Payload (Bytes)", fontsize=fontsize + 0.5, labelpad=4)
    else:
        ax.set_xticklabels(["256K","512K","1M","2M","4M","8M","16M"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)          


    ax.set_ylabel("Bandwidth (Gbps)", fontsize=ylabel_sz, labelpad=3)

    ax.tick_params(axis='y', which='major', labelsize=fontsize)    
    ax.set_yticks(yticks)    
    ax.set_yticklabels(yticks)
    

    ax.set_title(name, y=0.9, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize + 0.3,
            frameon=True,
            loc="upper center",
            handlelength=1,
            labelspacing=0.4,
            ncol=4,
            bbox_to_anchor=(-0.75, 1.25),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    
    return

    

def main():
    with plt.style.context(["science", "high-vis", "no-latex", "cjk-tc-font"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()
        # plt.rcParams["font.family"] = supply_font.get_name()

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",
            r"\usepackage[dvipsnames]{xcolor}",
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
            #            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])
        plt.rcParams["text.latex.preamble"] = temp
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=3, nrows=2, figure=fig)

        print(color_list)
        
        plot_dma_lat(fig, spec[0,0], "READ", get_data("READ", "../../excel-data/micro-dma-lat.xlsx", 7), bottom=False, ymax=10, yticks=[0,3,6,9])
        plot_dma_thpt(fig, spec[0,1], "READ", get_data("READ", "../../excel-data/micro-dma-thpt.xlsx", 7), bottom=False, ymax=42, yticks=[0,10,20,30,40])
        plot_dma_bd(fig, spec[0,2], "READ", get_data("READ-LARGE", "../../excel-data/micro-dma-thpt.xlsx", 7), bottom=False, leg=True, ymax=262, yticks=[0,64,128,192,256])

        plot_dma_lat(fig, spec[1,0], "WRITE", get_data("WRITE", "../../excel-data/micro-dma-lat.xlsx", 7), bottom=True, ymax=10, yticks=[0,3,6,9])
        plot_dma_thpt(fig, spec[1,1], "WRITE", get_data("WRITE", "../../excel-data/micro-dma-thpt.xlsx", 7), bottom=True, ymax=42, yticks=[0,10,20,30,40])
        plot_dma_bd(fig, spec[1,2], "WRITE", get_data("WRITE-LARGE", "../../excel-data/micro-dma-thpt.xlsx", 7), bottom=True, ymax=262, yticks=[0,64,128,192,256])
        
        fig.subplots_adjust(wspace=0.25, hspace=0.20)

        fig.set_size_inches(get_figsize(latex_col, wf=1.0 * 2, hf=0.35 * 2 + 0.15))

        fig.savefig(
            os.path.splitext(__file__)[0] + ".pdf",
            dpi=1000,
            format="pdf",
            bbox_inches="tight",
        )


if __name__ == "__main__":
    main()

==> study/dpu-hybrid-v1.py <==
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import math

from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties

from matplotlib.ticker import MultipleLocator
from pyparsing import alphas

from common import *

marker_sz = 3
markeredgewidth_sz = 0.5
linewidth = 0.5
latex_col = 241.02039  ## pt
fontsize = 5.0

ylabel_sz = fontsize + 1

color_list = [
    "#66c2a5", #RDMA->HOST
    "#3288bd", #SNIC->HOST
    "#5e4fa2", #SNIC->SoC
    "#f46d43", #SoC->Host
    '#c51b8a', #Host->SoC
    '#756bb1'
]

def adjust_ax_style(ax, disable=True):
    ax.tick_params(axis="y", labelsize=fontsize)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    ax.tick_params(which="major", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="y")
    ax.tick_params(which="major", length=2, axis="y")    

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)        
    ax.minorticks_off()
    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


def get_data(name, file, entries):
    sheet_name = name    

    res = pd.read_excel(file, sheet_name=sheet_name, na_filter=False, nrows=entries)

    # Without NaN if all rows have NaN
    res = res.dropna(
        axis = 0,
        how='all',
#        inplace=True,
    )    
    return res

def thpt_to_bd(thpt, sz): 
    bd = thpt * sz * 1000000
    bd = bd * 8 # bps
#    bd = bd / (1024 * 1024 * 1024.0) # Gbps
    bd = bd / (1000000000)
    return bd

def plot_line(fig, spec, name, data, yticks=[0,100,200,300,400], bottom=False,leg = False, ymax=100):
    ax = fig.add_subplot(spec) 
    x = list(data.get(data.keys()[0]))

    hybrid = list(data.get(data.keys()[1]))
    snic_1 = list(data.get(data.keys()[2]))
    snic_2 = list(data.get(data.keys()[3]))

    print(x)

    ax.plot(
        x,
        snic_1,
        markerfacecolor="none",
        linestyle="dashed",
        label=r'SNIC ①',
        linewidth=linewidth,
        color=color_list[1],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        x,
        snic_2,
        markerfacecolor="none",
        linestyle="solid",
        label='SNIC ②',
        linewidth=linewidth,
        color=color_list[2],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )

    ax.plot(
        x,
        hybrid,
        markerfacecolor="none",
        linestyle="solid",
        label='SNIC ① + ②',
        linewidth=linewidth,
        color="red",
        marker="v",
        markersize=marker_sz + 0.5,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )  

    ax.plot(
        x,
        hybrid,
        markerfacecolor="none",
        linestyle="solid",
        label='SNIC ② + ①',
        linewidth=linewidth,
        color="blue",
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )              

    ax.set_ylim(0,ymax) 
#    ax.set_xlim(-1, 7)

#    ax.set_xscale('log')  

    adjust_ax_style(ax)

    if bottom:
        ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))#                 
        ax.set_xticks([1,3,5,7,9, 11])
        ax.set_xticklabels([1,3,5,7,9, 11], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("# Requester machines", fontsize=fontsize + 0.5, labelpad=0.5)
    else:
        ax.set_xticks([])      
        ax.tick_params(axis='x', which='major', labelsize=fontsize - 1.5)        


    ax.set_ylabel("Thpt (Mreqs/sec)", fontsize=ylabel_sz, labelpad=3)

    ax.tick_params(axis='y', which='major', labelsize=fontsize)        
#    ax.set_yticklabels(yticks)

    ax.set_title(name, y=0.9, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize,
            frameon=True,
            loc="lower right",
            handlelength=1,
            labelspacing=0.5,
            ncol=1,
#            bbox_to_anchor=(3.55, 1.05),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    
    return 
 

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
#        plt.rcParams["font.family"] = font.get_name()
        plt.rcParams["font.family"] = supply_font.get_name()        

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",              
            r"\usepackage[dvipsnames]{xcolor}", 
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
#            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])   
        plt.rcParams["text.latex.preamble"] = temp 
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])          

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig)

        plot_line(fig, spec[0,0], "0B READ", get_data("READ0", "../../excel-data/dpu-hybrid.xlsx", 11),bottom=True, leg=True, ymax=240)
        plot_line(fig, spec[0,1], "0B WRITE", get_data("WRITE0", "../../excel-data/dpu-hybrid.xlsx", 11),bottom=True, leg=False, ymax=240)
#        plot_overall(fig, spec[0,3], "Overall READ", get_data("READ-overall", "../../excel-data/dpu-hybrid.xlsx", 7),bottom=True, leg=False, ymax=200)

        fig.subplots_adjust(wspace=0.4, hspace=0.1)
        
#        fig.set_size_inches(get_figsize(latex_col, wf=0.98, hf=0.28))
        fig.set_size_inches(get_figsize(latex_col, wf=1.05, hf=0.28))
        
        fig.savefig(
            os.path.splitext(__file__)[0]+ ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )  

if __name__ == "__main__": 
    main()

==> study/dpu-hybrid.py <==
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import math

from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties

from matplotlib.ticker import MultipleLocator
from pyparsing import alphas

from common import *

marker_sz = 3
markeredgewidth_sz = 0.5
linewidth = 0.5
latex_col = 241.02039  ## pt
fontsize = 5.0

ylabel_sz = fontsize + 1

color_list = [
    "#66c2a5", #RDMA->HOST
    "#3288bd", #SNIC->HOST
    "#5e4fa2", #SNIC->SoC
    "#f46d43", #SoC->Host
    '#c51b8a', #Host->SoC
    '#756bb1'
]

def adjust_ax_style(ax, disable=True):
    ax.tick_params(axis="y", labelsize=fontsize)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    ax.tick_params(which="major", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="y")
    ax.tick_params(which="major", length=2, axis="y")    

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)        
    ax.minorticks_off()
    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


def get_data(name, file, entries):
    sheet_name = name    

    res = pd.read_excel(file, sheet_name=sheet_name, na_filter=False, nrows=entries)

    # Without NaN if all rows have NaN
    res = res.dropna(
        axis = 0,
        how='all',
#        inplace=True,
    )    
    return res

def thpt_to_bd(thpt, sz): 
    bd = thpt * sz * 1000000
    bd = bd * 8 # bps
#    bd = bd / (1024 * 1024 * 1024.0) # Gbps
    bd = bd / (1000000000)
    return bd

def plot_line(fig, spec, name, data, yticks=[0,100,200,300,400], bottom=False,leg = False, ymax=100):
    ax = fig.add_subplot(spec) 
    x = list(data.get(data.keys()[0]))

    hybrid = list(data.get(data.keys()[1]))
    rdma = list(data.get(data.keys()[2]))
    snic_1 = list(data.get(data.keys()[3]))
    snic_2 = list(data.get(data.keys()[4]))

    print(x)

    ax.plot(
        x,
        rdma,
        markerfacecolor="none",
        linestyle="solid",
        label=r'RNIC ①',
        linewidth=linewidth,
        color=color_list[0],
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        x,
        snic_1,
        markerfacecolor="none",
        linestyle="dashed",
        label=r'SNIC ①',
        linewidth=linewidth,
        color=color_list[1],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        x,
        snic_2,
        markerfacecolor="none",
        linestyle="solid",
        label='SNIC ②',
        linewidth=linewidth,
        color=color_list[2],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )

    ax.plot(
        x,
        hybrid,
        markerfacecolor="none",
        linestyle="solid",
        label='SNIC ① + ②',
        linewidth=linewidth,
        color="red",
        marker="v",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )  

    ax.plot(
        x,
        hybrid,
        markerfacecolor="none",
        linestyle="solid",
        label='SNIC ② + ①',
        linewidth=linewidth,
        color="blue",
        marker="v",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )                      

    ax.set_ylim(0,ymax) 
#    ax.set_xlim(-1, 7)

#    ax.set_xscale('log')  

    adjust_ax_style(ax)

    if bottom:
        ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))#                 
        ax.set_xticks([1,3,5,7,9, 11])
        ax.set_xticklabels([1,3,5,7,9, 11], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("# Requester machines", fontsize=fontsize + 0.5, labelpad=0.5)
    else:
        ax.set_xticks([])      
        ax.tick_params(axis='x', which='major', labelsize=fontsize - 1.5)        


    ax.set_ylabel("Thpt (Mreqs/sec)", fontsize=ylabel_sz, labelpad=3)

    ax.tick_params(axis='y', which='major', labelsize=fontsize)        
#    ax.set_yticklabels(yticks)

    ax.set_title(name, y=0.9, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize + 0.5,
            frameon=True,
            loc="lower right",
            handlelength=1,
            labelspacing=0.2,
            ncol=2,
#            bbox_to_anchor=(3.55, 1.05),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    
    return 


def plot_overall(fig, spec, name, data, yticks=[0,100,200,300,400], bottom=False,leg = False, ymax=100):
    ax = fig.add_subplot(spec) 
    x = list(data.get(data.keys()[0]))

    rdma = list(data.get(data.keys()[1]))
    one_two = list(data.get(data.keys()[2]))
    two_one = list(data.get(data.keys()[4]))

    print(x)
    x = [int(i) for i in x[0:7]]    

    lim = [
        ((200 * 1024 * 1024 * 1024.0) / (i * 8)) for i in range(x[0],x[-1] + 1)
    ]
    lim = [l / 1000000 for l in lim]

    x_prime = x

    x = range(len(x))
    print(x,len(x))
    x_precise = [ float(xx - x_prime[0]) / float(x_prime[-1] - x_prime[0] + 1) * (x[-1] - x[0] + 1) + x[0]
                for xx in range(x_prime[0], x_prime[-1] + 1)]    
    x_precise = [math.log(xx,2) - math.log(x_prime[0], 2) for xx in range(x_prime[0], x_prime[-1] + 1) ]    

    
    ax.plot(
        x_precise,
        lim,
        markerfacecolor="none",
        linestyle="dashed",
        label="Network limit",
        linewidth=linewidth,
        color="black",
        marker="",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )    

    print("test",len(x_precise))
    ax.plot(
        x,
        rdma,
        markerfacecolor="none",
        linestyle="solid",
        label=r'RNIC ①',
        linewidth=linewidth,
        color=color_list[0],
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        x,
        one_two,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC ① + ②',
        linewidth=linewidth,
        color=color_list[1],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        x,
        two_one,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC ② + ①',
        linewidth=linewidth,
        color=color_list[2],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.set_ylim(0,ymax) 
    adjust_ax_style(ax)

    if bottom:
        ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))#   
        ax.set_xticklabels(["16","32","64","128","256","512","1024"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("Payload (Bytes)", fontsize=fontsize + 0.5, labelpad=0)
    else:
        ax.set_xticks([])      
        ax.tick_params(axis='x', which='major', labelsize=fontsize - 1.5)        


    ax.set_ylabel("Thpt (Mreqs/sec)", fontsize=ylabel_sz, labelpad=3)

    ax.tick_params(axis='y', which='major', labelsize=fontsize)        
#    ax.set_yticklabels(yticks)

    ax.set_title(name, y=0.9, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize,
            frameon=True,
            loc="lower right",
            handlelength=1.5,
            labelspacing=0.2,
            ncol=2,
#            bbox_to_anchor=(1.05, 1.35),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    
    return 

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
#        plt.rcParams["font.family"] = font.get_name()
        plt.rcParams["font.family"] = supply_font.get_name()        

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",              
            r"\usepackage[dvipsnames]{xcolor}", 
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
#            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])   
        plt.rcParams["text.latex.preamble"] = temp 
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])          

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=3, nrows=1, figure=fig)

        plot_line(fig, spec[0,0], "16B READ", get_data("READ", "../../excel-data/dpu-hybrid.xlsx", 11),bottom=True, leg=True, ymax=200)
        plot_line(fig, spec[0,1], "16B WRITE", get_data("WRITE", "../../excel-data/dpu-hybrid.xlsx", 11),bottom=True, leg=False, ymax=200)
        plot_line(fig, spec[0,2], "16B SEND+RECV", get_data("SEND+RECV", "../../excel-data/dpu-hybrid.xlsx", 11),bottom=True, leg=False, ymax=200)
#        plot_overall(fig, spec[0,3], "Overall READ", get_data("READ-overall", "../../excel-data/dpu-hybrid.xlsx", 7),bottom=True, leg=False, ymax=200)

        fig.subplots_adjust(wspace=0.3, hspace=0.1)
        
#        fig.set_size_inches(get_figsize(latex_col, wf=0.98, hf=0.28))
        fig.set_size_inches(get_figsize(latex_col, wf=1.05 * 2, hf=0.3))       
        
        fig.savefig(
            os.path.splitext(__file__)[0]+ ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )  

if __name__ == "__main__": 
    main()

==> study/kv-thpt-lat.py <==
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import math

from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties

from matplotlib.ticker import MultipleLocator
from pyparsing import alphas

from common import *

marker_sz = 3
markeredgewidth_sz = 0.5
linewidth = 0.7
latex_col = 241.02039  ## pt
fontsize = 5.5

ylabel_sz = fontsize + 1

color_list = [
    "#66c2a5", #RDMA->HOST
    "#3288bd", #SNIC->HOST
    "#5e4fa2", #SNIC->SoC
    "#f46d43", #SoC->Host
    '#c51b8a', #Host->SoC
    '#756bb1'
]

color_list_1=[
#"#fff7fb",
#"#ece7f2",
"#d0d1e6",
"#a6bddb",
"#74a9cf",
"#3690c0",
"#0570b0",
"#034e7b",
]

def adjust_ax_style(ax, disable=True):
    ax.tick_params(axis="y", labelsize=fontsize)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    ax.tick_params(which="major", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="y")
    ax.tick_params(which="major", length=2, axis="y")

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)
    ax.minorticks_off()
    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

def thpt_to_bd(thpt, sz):
    bd = thpt * sz * 1000000
    bd = bd * 8 # bps
#    bd = bd / (1024 * 1024 * 1024.0) # Gbps
    bd = bd / (1000000000)

def linefs_baseline(x):
#    x = 1 - x
    left = 256  / (1 + x)
    right = 200 / x
    return np.minimum(left,right)

def linefs_hybrid(x,S):
#    x  = 1 - x # x : ratio
    y = 200 - S * x + S 
    return y
#    net_lim = 200 * (1 + S/200 * (1 - x))
    return np.minimum(net_lim,y)

def get_data(name, file, entries):
    sheet_name = name    
    res = pd.read_excel(file, sheet_name=sheet_name, na_filter=False, nrows=entries)

    # Without NaN if all rows have NaN
    res = res.dropna(
        axis = 0,
        how='all',
#        inplace=True,
    )    
    return res    

def plot_func(fig,spec):
    ax = fig.add_subplot(spec)

    data = get_data("thpt-lat", "../../excel-data/kv-perf.xlsx", 15)       
    h_thpt = list(data.get(data.keys()[1]))    
    h_lat = list(data.get(data.keys()[2]))   

    r_thpt = list(data.get(data.keys()[3]))    
    r_lat = list(data.get(data.keys()[4]))    

    s_1 = list(data.get(data.keys()[5]))    
    s_1_l = list(data.get(data.keys()[6]))    

    s_2 = list(data.get(data.keys()[7]))    
    s_2_l = list(data.get(data.keys()[8]))  

    s_3 = list(data.get(data.keys()[9]))    
    s_3_l = list(data.get(data.keys()[10]))          

    s_4 = list(data.get(data.keys()[11]))    
    s_4_l = list(data.get(data.keys()[12]))      

    color_list = color_list_1

    ax.plot(h_thpt, h_lat,label="A4 + A5",
            linestyle="solid", color=color_list[-1],linewidth=linewidth,zorder=100,
            marker="x",        markersize=marker_sz,markerfacecolor="none",        markeredgewidth = markeredgewidth_sz,            
    )
    
    ax.plot(r_thpt, r_lat,label="RNIC",
            linestyle="solid", color="black",linewidth=linewidth,zorder=100,
            marker="^",         markersize=marker_sz,                    markerfacecolor="none",        markeredgewidth = markeredgewidth_sz,            
    )
    

    ax.plot(s_1, s_1_l,label="A1",
            linestyle="solid", color=color_list[0],linewidth=linewidth,zorder=100,
            marker="o",         markersize=marker_sz,                    markerfacecolor="none",        markeredgewidth = markeredgewidth_sz,

    )    

    ax.plot(s_2, s_2_l,label="A2",
            linestyle="solid", color=color_list[1],linewidth=linewidth,zorder=100,
             marker="h",         markersize=marker_sz,                    markerfacecolor="none",        markeredgewidth = markeredgewidth_sz,
    )      

    ax.plot(s_3, s_3_l,label="A3",
            linestyle="solid", color=color_list[2],linewidth=linewidth,zorder=100, 
             marker="H",         markersize=marker_sz,                    markerfacecolor="none",        markeredgewidth = markeredgewidth_sz,
    )      

    ax.plot(s_4, s_4_l,label="A4",
            linestyle="solid", color=color_list[3],linewidth=linewidth,zorder=100,            marker="+",         markersize=marker_sz,
                    markerfacecolor="none",        markeredgewidth = markeredgewidth_sz,
    )     

    ax.set_xlim(0,70)
    ax.set_ylim(0,102)
    ax.set_yticks([0,20,40,60,80,100])
    ax.set_xticks([0,20,40,60,80])
    ax.tick_params(axis='y', which='major', labelsize=fontsize)    

    ax.tick_params(axis='x', which='major', labelsize=fontsize)        
    ax.set_xlabel("Throughput (Mreqs/sec)", fontsize=ylabel_sz, labelpad=3)      

    ax.set_ylabel("Latency ($\mu$s)", fontsize=ylabel_sz, labelpad=3)
    ax.set_yticks([0,20,40,60,80,100])
    ax.tick_params(axis='y', which='major', labelsize=fontsize)    

    adjust_ax_style(ax)
    
    leg = ax.legend(
        fontsize=fontsize,
        frameon=True,
        loc="upper center",
        handlelength=1.0,
        labelspacing=0.8,
        ncol=6,
        bbox_to_anchor=(0.5, 1.25),
    )
    leg.set_zorder(120)    
    frame = leg.get_frame()
#    frame.set_facecolor('white')  
    frame.set_edgecolor('white') 
    

    return

def main2():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()
        plt.rcParams['pdf.fonttype'] = 42
        plt.rcParams['ps.fonttype'] = 42        

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",
            r"\usepackage[dvipsnames]{xcolor}",
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
#            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])
        plt.rcParams["text.latex.preamble"] = temp
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])

        fig = plt.figure(constrained_layout=False)                       

        spec = gridspec.GridSpec(ncols=1, nrows=1, figure=fig)
        plot_func(fig, spec[0,0])

        fig.subplots_adjust(wspace=0.3, hspace=0.1)
        fig.set_size_inches(get_figsize(latex_col, wf=0.8, hf=0.3))

        fig.savefig(
            os.path.splitext(__file__)[0]+ ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )


if __name__ == "__main__":
    main2()


==> study/kv.py <==
from thptlatbar import plog_lat_bar
from thptlat import *

ylabel_sz = fontsize + 0.5
yticks_sz = fontsize
xlabel_sz = fontsize

sbar_wz = 0.6
whole_bar_width = (sbar_wz + 0.08) * 1

width = whole_bar_width  # the width of the bars: can also be len(x) sequence
linewidth = 0.5

color_list=[
#"#fff7fb",
#"#ece7f2",
"#d0d1e6",
"#a6bddb",
"#74a9cf",
"#3690c0",
"#0570b0",
"#034e7b",
]


def plot_lat(fig, spec):
    ax = fig.add_subplot(spec) 
    data = get_data("lat", "../../excel-data/kv.xlsx", 12)        
    lat = list(data.get(data.keys()[1]))
    legs = ["A1","A2","A3","A4","A5 (SEND/RECV)","A5 (READ)"]
    
    labels = np.arange(start=-1, stop=7, step=1.8)
    print(len(labels))
    print(lat)
    for i in range(len(lat)):
        ax.bar(i, lat[i], sbar_wz, label=legs[i], color=color_list[i], lw=0.3, zorder=3, edgecolor="black")
    ax.set_xticks([])


    for x, y in zip(range(len(lat)), lat):
        ax.text(x, y + 0.05, '%.1f' % y, ha='center', va='bottom', fontsize=fontsize - 1)


    ax.tick_params(axis='x', which='major', labelsize=xlabel_sz, pad=-0.2)        
    ax.tick_params(axis='y', which='major', labelsize=yticks_sz)       
    ax.set_ylim(0,14)

    ax.set_ylabel("Latency ($\mu$s)", fontsize=ylabel_sz, labelpad=3)        
    adjust_ax_style(ax)       

def plot_thpt(fig, spec):
    ax = fig.add_subplot(spec) 
    data = get_data("thpt", "../../excel-data/kv.xlsx", 12)        
    thpt = list(data.get(data.keys()[1]))
    legs = ["A1","A2","A3","A4","A5 (SEND/RECV)","A5 (READ)"]
    
    labels = np.arange(start=-1, stop=7, step=1.8)
    print(len(labels))
    print(thpt)
    for i in range(len(thpt)):
        ax.bar(i, thpt[i], sbar_wz, label=legs[i], color=color_list[i], lw=0.3, zorder=3, edgecolor="black")
    ax.set_xticks([])          
    ax.set_ylim(0,90)

    for x, y in zip(range(len(thpt)), thpt):
        ax.text(x, y + 0.05, '%.1f' % y, ha='center', va='bottom', fontsize=fontsize - 1)    

    ax.tick_params(axis='x', which='major', labelsize=xlabel_sz, pad=-0.2)        
    ax.tick_params(axis='y', which='major', labelsize=yticks_sz)       

    ax.set_ylabel("Thpt (Mreqs/sec)", fontsize=ylabel_sz, labelpad=3)    

    x_tick_names = legs

#    ax.set_xticks(
#        (labels + whole_bar_width / 2 - 0.8)[0 : len(x_tick_names)],
#        x_tick_names,
#        rotation=15,
#        fontsize=fontsize + 1,
#        fontproperties=font,
#    ) 
# 
    leg = ax.legend(
        fontsize=fontsize,
        frameon=False,
        loc="upper center",
        handlelength=1.2,
        labelspacing=0.05,              
        ncol=6,
        bbox_to_anchor=(-0.2, 1.25),
    ) #    

    leg.set_zorder(120)    
    frame = leg.get_frame()
    frame.set_facecolor('white')  
    frame.set_edgecolor('white')      

    adjust_ax_style(ax)    


def main():
    with plt.style.context(["science", "high-vis", "no-latex", "cjk-tc-font"]):
        plt.rcParams["lines.markersize"] = 3
        # plt.rcParams["font.family"] = font.get_name()
        plt.rcParams["font.family"] = supply_font.get_name()
        plt.rcParams['pdf.fonttype'] = 42
        plt.rcParams['ps.fonttype'] = 42          

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",
            r"\usepackage[dvipsnames]{xcolor}",
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
            #            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])
        plt.rcParams["text.latex.preamble"] = temp
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig, width_ratios=[1,1])

        plot_lat(fig,spec[0,0])
        plot_thpt(fig,spec[0,1])

        fig.subplots_adjust(wspace=0.3, hspace=0.15)

        fig.set_size_inches(get_figsize(latex_col, wf=0.98, hf=0.28))

        fig.savefig(
            os.path.splitext(__file__)[0] + ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )

if __name__ == "__main__":
    main()  

==> study/large-payload-analysis-3.py <==
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import math

from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties

from matplotlib.ticker import MultipleLocator
from pyparsing import alphas

from common import *

marker_sz = 3
markeredgewidth_sz = 0.3
linewidth = 0.4
latex_col = 241.02039  ## pt
fontsize = 5.0

ylabel_sz = fontsize + 1

color_list = [
    "#66c2a5", #RDMA->HOST
    "#3288bd", #SNIC->HOST
    "#5e4fa2", #SNIC->SoC
    "#f46d43", #SoC->Host
    '#c51b8a', #Host->SoC
    '#756bb1'
]

def adjust_ax_style(ax, disable=True):
    ax.tick_params(axis="y", labelsize=fontsize)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    ax.tick_params(which="major", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="y")
    ax.tick_params(which="major", length=2, axis="y")

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)
    ax.minorticks_off()
    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


def get_data(name, file, entries):
    sheet_name = name

    res = pd.read_excel(file, sheet_name=sheet_name, na_filter=False, nrows=entries)

    # Without NaN if all rows have NaN
    res = res.dropna(
        axis = 0,
        how='all',
#        inplace=True,
    )
    return res

def thpt_to_bd(thpt, sz):
    bd = thpt * sz * 1000000
    bd = bd * 8 # bps
#    bd = bd / (1024 * 1024 * 1024.0) # Gbps
    bd = bd / (1000000000)

def linefs_baseline(x):
    x = 1 - x
    left = 256  / (1 + x)
    right = 200 / x
    return np.minimum(left,right)

def linefs_hybrid(x,S):
    x  = 1 - x # x : ratio
    y = 200 - S * x + S 
    return y
#    net_lim = 200 * (1 + S/200 * (1 - x))
    return np.minimum(net_lim,y)
    
def plot_reqs(fig,spec):
    ax = fig.add_subplot(spec)
    req_read = get_data("READ-req", "../../excel-data/large-payload-analysis.xlsx", 13)
    req_write = get_data("Write-req", "../../excel-data/large-payload-analysis.xlsx", 11)

    pay_read = list(req_read.get(req_read.keys()[0]))
    snic_1_req = list(req_read.get(req_read.keys()[2]))
    snic_2_req = list(req_read.get(req_read.keys()[3]))
    snic_3_h_s_req = list(req_read.get(req_read.keys()[4]))
    snic_3_s_h_req = list(req_read.get(req_read.keys()[5]))    

    pay_write = list(req_write.get(req_write.keys()[0]))
    snic_1_write_req = list(req_write.get(req_write.keys()[2]))
    snic_2_write_req = list(req_write.get(req_write.keys()[3]))
    snic_3_write_h_s_req = list(req_write.get(req_write.keys()[4]))
    snic_3_write_s_h_req = list(req_write.get(req_write.keys()[5]))       

    ax.plot(
        pay_read,
        snic_3_h_s_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'Host READ SoC ③',
        linewidth=linewidth,
        color=color_list[0],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        pay_read,
        snic_3_s_h_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SoC READ Host ③',
        linewidth=linewidth,
        color=color_list[1],
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )      

    ax.plot(
        pay_write,
        snic_3_write_h_s_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'Host WRITE SoC ③',
        linewidth=linewidth,
        color=color_list[2],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )      

    ax.plot(
        pay_write,
        snic_3_write_s_h_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SoC WRITE Host ③',
        linewidth=linewidth,
        color=color_list[3],
        marker="v",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )         


    ax.set_xscale('log')
    adjust_ax_style(ax)
    ax.set_xticks([262144,1024 * 1024,9000000, 67108864, 1073741824])      
    ax.set_xticklabels(["256K","1M","9M","64M", "1G"], fontsize=fontsize - 1.5, fontproperties=font)

    ax.set_ylim(0,400)

    ax.tick_params(axis='x', which='major', labelsize=fontsize)            
    ax.set_ylabel("Throughput (Mpps)", fontsize=ylabel_sz, labelpad=3)
    ax.tick_params(axis='y', which='major', labelsize=fontsize)          
    ax.set_xlabel("Payload (Bytes)", fontsize=fontsize + 0.5, labelpad=0.5)

    return


def plot_bandwidth(fig,spec):
    ax = fig.add_subplot(spec)
    req_read = get_data("READ", "../../excel-data/large-payload-analysis.xlsx", 13)
    req_write = get_data("WRITE", "../../excel-data/large-payload-analysis.xlsx", 11)

    pay_read = list(req_read.get(req_read.keys()[0]))
    snic_1_req = list(req_read.get(req_read.keys()[2]))
    snic_2_req = list(req_read.get(req_read.keys()[3]))
    snic_3_h_s_req = list(req_read.get(req_read.keys()[5]))
    snic_3_s_h_req = list(req_read.get(req_read.keys()[6]))

    pay_write = list(req_write.get(req_write.keys()[0]))
    snic_1_write_req = list(req_write.get(req_write.keys()[2]))
    snic_2_write_req = list(req_write.get(req_write.keys()[3]))

    snic_3_write_h_s_req = list(req_write.get(req_write.keys()[5]))
    snic_3_write_s_h_req = list(req_write.get(req_write.keys()[6]))    

    ax.plot(
        pay_read,
        snic_3_h_s_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'Host->SoC (R)',
        linewidth=linewidth,
        color=color_list[0],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        pay_read,
        snic_3_s_h_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SoC->Host (R)',
        linewidth=linewidth,
        color=color_list[1],
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )      

    ax.plot(
        pay_write,
        snic_3_write_h_s_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'Host->SoC (W)',
        linewidth=linewidth,
        color=color_list[2],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )      

    ax.plot(
        pay_write,
        snic_3_write_s_h_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SoC->Host (W)',
        linewidth=linewidth,
        color=color_list[3],
        marker="v",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )         

    ax.set_xscale('log')
    adjust_ax_style(ax)
    ax.set_xticks([262144,1024 * 1024,9000000, 67108864, 1073741824])      
    ax.set_xticklabels(["256K","1M","9M","64M", "1G"], fontsize=fontsize - 1.5, fontproperties=font)    

    ax.set_ylim(0,240)

    ax.tick_params(axis='x', which='major', labelsize=fontsize)            
    ax.set_ylabel("Bandwidth (Gbps)", fontsize=ylabel_sz, labelpad=3)
    ax.tick_params(axis='y', which='major', labelsize=fontsize)          


    leg = ax.legend(
        fontsize=fontsize,
        frameon=True,
        loc="upper center",
        handlelength=0.8,
        labelspacing=0.2,
        ncol=4,
        bbox_to_anchor=(1.05, 1.27),
    )
    leg.set_zorder(120)    
    frame = leg.get_frame()
    frame.set_facecolor('white')  
    frame.set_edgecolor('white')        

    ax.set_xlabel("Payload (Bytes)", fontsize=fontsize + 0.5, labelpad=0.5)
    return

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams['pdf.fonttype'] = 42
        plt.rcParams['ps.fonttype'] = 42          
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()
        plt.rcParams["font.family"] = supply_font.get_name()        

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",
            r"\usepackage[dvipsnames]{xcolor}",
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
#            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])
        plt.rcParams["text.latex.preamble"] = temp
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig)

        plot_bandwidth(fig, spec[0,0])
        plot_reqs(fig, spec[0,1])

        fig.subplots_adjust(wspace=0.35, hspace=0.1)

        fig.set_size_inches(get_figsize(latex_col, wf=0.98, hf=0.31))

        fig.savefig(
            os.path.splitext(__file__)[0]+ ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )


if __name__ == "__main__":
    main()


==> study/large-payload-analysis.py <==
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import math

from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties

from matplotlib.ticker import MultipleLocator
from pyparsing import alphas

from common import *

marker_sz = 3
markeredgewidth_sz = 0.3
linewidth = 0.4
latex_col = 241.02039  ## pt
fontsize = 5.0

ylabel_sz = fontsize + 1

color_list = [
    "#66c2a5", #RDMA->HOST
    "#3288bd", #SNIC->HOST
    "#5e4fa2", #SNIC->SoC
    "#f46d43", #SoC->Host
    '#c51b8a', #Host->SoC
    '#756bb1'
]

def adjust_ax_style(ax, disable=True):
    ax.tick_params(axis="y", labelsize=fontsize)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    ax.tick_params(which="major", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="y")
    ax.tick_params(which="major", length=2, axis="y")

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)
    ax.minorticks_off()
    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


def get_data(name, file, entries):
    sheet_name = name

    res = pd.read_excel(file, sheet_name=sheet_name, na_filter=False, nrows=entries)

    # Without NaN if all rows have NaN
    res = res.dropna(
        axis = 0,
        how='all',
#        inplace=True,
    )
    return res

def thpt_to_bd(thpt, sz):
    bd = thpt * sz * 1000000
    bd = bd * 8 # bps
#    bd = bd / (1024 * 1024 * 1024.0) # Gbps
    bd = bd / (1000000000)

def linefs_baseline(x):
    x = 1 - x
    left = 256  / (1 + x)
    right = 200 / x
    return np.minimum(left,right)

def linefs_hybrid(x,S):
    x  = 1 - x # x : ratio
    y = 200 - S * x + S 
    return y
#    net_lim = 200 * (1 + S/200 * (1 - x))
    return np.minimum(net_lim,y)
    
def plot_reqs(fig,spec):
    ax = fig.add_subplot(spec)
    req_read = get_data("READ-req", "../../excel-data/large-payload-analysis.xlsx", 17)
    req_write = get_data("Write-req", "../../excel-data/large-payload-analysis.xlsx", 14)

    pay_read = list(req_read.get(req_read.keys()[0]))
    snic_1_req = list(req_read.get(req_read.keys()[2]))
    snic_2_req = list(req_read.get(req_read.keys()[3]))

    pay_write = list(req_write.get(req_write.keys()[0]))
    snic_1_write_req = list(req_write.get(req_write.keys()[2]))
    snic_2_write_req = list(req_write.get(req_write.keys()[3]))

    ax.plot(
        pay_read,
        snic_1_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC READ ①',
        linewidth=linewidth,
        color=color_list[0],
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        pay_read,
        snic_2_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC READ ②',
        linewidth=linewidth,
        color=color_list[1],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )    

    ax.plot(
        pay_write,
        snic_1_write_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC WRITE ①',
        linewidth=linewidth,
        color=color_list[2],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        pay_write,
        snic_2_write_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC WRITE ②',
        linewidth=linewidth,
        color=color_list[3],
        marker="v",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )         


    ax.set_xscale('log')
    adjust_ax_style(ax)
    ax.set_xticks([262144,1024 * 1024,9000000, 67108864, 1073741824])      
    ax.set_xticklabels(["256K","1M","9M","64M", "1G"], fontsize=fontsize - 1.5, fontproperties=font)

    ax.set_ylim(0,200)

    ax.tick_params(axis='x', which='major', labelsize=fontsize)            
    ax.set_ylabel("Throughput (Mpps)", fontsize=ylabel_sz, labelpad=3)
    ax.tick_params(axis='y', which='major', labelsize=fontsize)          
    ax.set_xlabel("Payload (Bytes)", fontsize=fontsize + 0.5, labelpad=0.5)

    return


def plot_bandwidth(fig,spec):
    ax = fig.add_subplot(spec)
    req_read = get_data("READ", "../../excel-data/large-payload-analysis.xlsx", 13)
    req_write = get_data("WRITE", "../../excel-data/large-payload-analysis.xlsx", 11)

    pay_read = list(req_read.get(req_read.keys()[0]))
    snic_1_req = list(req_read.get(req_read.keys()[2]))
    snic_2_req = list(req_read.get(req_read.keys()[3]))
    snic_3_h_s_req = list(req_read.get(req_read.keys()[4]))
    snic_3_s_h_req = list(req_read.get(req_read.keys()[5]))

    pay_write = list(req_write.get(req_write.keys()[0]))
    snic_1_write_req = list(req_write.get(req_write.keys()[2]))
    snic_2_write_req = list(req_write.get(req_write.keys()[3]))

    snic_3_write_h_s_req = list(req_write.get(req_write.keys()[4]))
    snic_3_write_s_h_req = list(req_write.get(req_write.keys()[5]))    

    ax.plot(
        pay_read,
        snic_1_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC READ ①',
        linewidth=linewidth,
        color=color_list[0],
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        pay_read,
        snic_2_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC READ ②',
        linewidth=linewidth,
        color=color_list[1],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )    

    """
    ax.plot(
        pay_read,
        snic_3_h_s_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'Host READ SoC ③',
        linewidth=linewidth,
        color=color_list[4],
        marker="*",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        pay_read,
        snic_3_s_h_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SoC READ Host ③',
        linewidth=linewidth,
        color=color_list[5],
        marker="*",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )      
    """

    ax.plot(
        pay_write,
        snic_1_write_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC WRITE ①',
        linewidth=linewidth,
        color=color_list[2],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        pay_write,
        snic_2_write_req,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC WRITE ②',
        linewidth=linewidth,
        color=color_list[3],
        marker="v",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )         

    ax.set_xscale('log')
    adjust_ax_style(ax)
    ax.set_xticks([262144,1024 * 1024,9000000, 67108864, 1073741824])      
    ax.set_xticklabels(["256K","1M","9M","64M", "1G"], fontsize=fontsize - 1.5, fontproperties=font)

    ax.set_ylim(0,210)

    ax.tick_params(axis='x', which='major', labelsize=fontsize)            
    ax.set_ylabel("Bandwidth (Gbps)", fontsize=ylabel_sz, labelpad=3)
    ax.tick_params(axis='y', which='major', labelsize=fontsize)          


    leg = ax.legend(
        fontsize=fontsize,
        frameon=True,
        loc="upper center",
        handlelength=0.8,
        labelspacing=0.2,
        ncol=4,
        bbox_to_anchor=(1.05, 1.27),
    )
    leg.set_zorder(120)    
    frame = leg.get_frame()
    frame.set_facecolor('white')  
    frame.set_edgecolor('white')        

    ax.set_xlabel("Payload (Bytes)", fontsize=fontsize + 0.5, labelpad=0.5)
    return

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()
        plt.rcParams["font.family"] = supply_font.get_name()        
        plt.rcParams['pdf.fonttype'] = 42
        plt.rcParams['ps.fonttype'] = 42          

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",
            r"\usepackage[dvipsnames]{xcolor}",
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
#            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])
        plt.rcParams["text.latex.preamble"] = temp
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig)

        plot_bandwidth(fig, spec[0,0])
        plot_reqs(fig, spec[0,1])

        fig.subplots_adjust(wspace=0.38, hspace=0.1)

        fig.set_size_inches(get_figsize(latex_col, wf=1.05, hf=0.31))

        fig.savefig(
            os.path.splitext(__file__)[0]+ ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )


if __name__ == "__main__":
    main()


==> study/linefs-analysis-2.py <==
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import math

from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties

from matplotlib.ticker import MultipleLocator
from pyparsing import alphas

from common import *

marker_sz = 3
markeredgewidth_sz = 0.5
linewidth = 0.7
latex_col = 241.02039  ## pt
fontsize = 5.0

ylabel_sz = fontsize + 1

color_list = [
    "#66c2a5", #RDMA->HOST
    "#3288bd", #SNIC->HOST
    "#5e4fa2", #SNIC->SoC
    "#f46d43", #SoC->Host
    '#c51b8a', #Host->SoC
    '#756bb1'
]

def adjust_ax_style(ax, disable=True):
    ax.tick_params(axis="y", labelsize=fontsize)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    ax.tick_params(which="major", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="y")
    ax.tick_params(which="major", length=2, axis="y")

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)
    ax.minorticks_off()
    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


def get_data(name, file, entries):
    sheet_name = name

    res = pd.read_excel(file, sheet_name=sheet_name, na_filter=False, nrows=entries)

    # Without NaN if all rows have NaN
    res = res.dropna(
        axis = 0,
        how='all',
#        inplace=True,
    )
    return res    

def thpt_to_bd(thpt, sz):
    bd = thpt * sz * 1000000
    bd = bd * 8 # bps
#    bd = bd / (1024 * 1024 * 1024.0) # Gbps
    bd = bd / (1000000000)

def linefs_baseline(x):
#    x = 1 - x
    left = 256  / (1 + x)
    right = 200 / x
    return np.minimum(left,right)

def linefs_hybrid(x,S):
#    x  = 1 - x # x : ratio
    y = 200 - S * x + S 
    return y
#    net_lim = 200 * (1 + S/200 * (1 - x))
    return np.minimum(net_lim,y)

def plot_func(fig,spec,title,offload, leg=False):
    ax = fig.add_subplot(spec)
    x = np.linspace(0,1)

    ax.plot(x, linefs_baseline(x),label="LineFS theoretical limit",
            linestyle="solid",
    )
    ax.plot(x, linefs_hybrid(x, offload), label="(Hybrid) LineFS theoretical limit",
            linestyle="solid",
            )

    ax.set_xticks([0/100,20/100,40/100,60/100,80/100,100/100])
    ax.set_xticklabels(["0","20","40","60","80","100"], fontsize=fontsize, fontproperties=font)
    ax.tick_params(axis='x', which='major', labelsize=fontsize)        
#    ax.set_xlabel("Compressed percentage (%)", fontsize=fontsize + 0.5, labelpad=3)
    ax.set_xlabel("ratio (%)", fontsize=fontsize, labelpad=3)

    ax.set_ylabel("Goodput (Gbps)", fontsize=ylabel_sz, labelpad=3)
    ax.tick_params(axis='y', which='major', labelsize=fontsize)

    ax.set_title(title, y=0.9, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)
    ax.set_ylim(0,256)
    adjust_ax_style(ax)

    if not leg:
        return

    leg = ax.legend(
        fontsize=fontsize,
        frameon=True,
        loc="upper center",
        handlelength=1.5,
        labelspacing=0.2,
        ncol=1,
        bbox_to_anchor=(0.5, 1.05),
    )
    leg.set_zorder(120)    
    frame = leg.get_frame()
    frame.set_facecolor('white')  
    frame.set_edgecolor('white')    
    return

def plot_func_v1(fig,spec):
    ax = fig.add_subplot(spec)
    x = np.linspace(0,1)

    ax.plot(x, linefs_baseline(x),label="A1",
            linestyle="solid", color=color_list[0],linewidth=linewidth,zorder=100 
    )

    ax.plot(x, linefs_hybrid(x, 0), label="A2",
            linestyle="solid", color=color_list[1],linewidth=linewidth,zorder=100
            )

    ax.plot(x, linefs_hybrid(x, 56), label="A1 + A2",
            linestyle="solid", color=color_list[2],linewidth=linewidth, zorder=100
            )

    txt_offset = 0.07
    text_color = "red"
    av_linewidth = linewidth - 0.1
#    ax.axhline(y=200, color="red", linestyle="dashed", linewidth=av_linewidth) 
#    ax.text(1 + txt_offset, 200 - 55, "Network (Uni) and\nNVM write limit", fontsize=fontsize + 1, color=text_color)

#    ax.axhline(y=256, color="red", linestyle="dashed", linewidth=av_linewidth) 
#    ax.text(1 + txt_offset, 256 - 15, "PCIe limit (Uni)", fontsize=fontsize + 1, color=text_color)    
#    ax.annotate("PCIe limit (uni)", (0,256), (0.2, 256 + 30), fontsize=fontsize + 1)

    ax.plot(0, 200, marker="o", color="white", markeredgecolor="red", markersize=5, linewidth=0.01, zorder=0)
    ax.annotate(
        "Network and NVM write limit",
        xy=(0, 200),
        xytext=(-0. , 200 - 85),
        fontsize=fontsize,
        arrowprops=dict(
            facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1, edgecolor="red",
        ),
        color="red",
    )   

    ax.plot(0, 256, marker="o", color="white", markeredgecolor="red", markersize=5, linewidth=0.01, zorder=0)
    ax.annotate(
        "PCIe limit",
        xy=(0, 256),
        xytext=(-0. , 256 + 40 ),
        fontsize=fontsize,
        arrowprops=dict(
            facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1, edgecolor="red",
        ),
        color="red",
    )      


    ax.set_yticks([0,64,128,200,256,320])
    ax.set_xticks([0/100,28/100, 40/100,60/100, 80/100,100/100])
    ax.set_xticklabels(["0","28", "40","60", "80","100"], fontsize=fontsize - 1.5, fontproperties=font)
    ax.tick_params(axis='x', which='major', labelsize=fontsize)        
    ax.set_xlabel("ratio %", fontsize=fontsize, labelpad=0)

    ax.set_ylabel("File bandwidth (Gbps)", fontsize=ylabel_sz, labelpad=3)
    ax.tick_params(axis='y', which='major', labelsize=fontsize)

    ax.set_ylim(0,330)
    adjust_ax_style(ax)

    leg = ax.legend(
        fontsize=fontsize + 0.5,
        frameon=True,
        loc="lower center",
        handlelength=1,
        labelspacing=0.3,
        ncol=3,
        bbox_to_anchor=(1, 1.00),

    )
    leg.set_zorder(120)    
    frame = leg.get_frame()
    frame.set_facecolor('white')  
    frame.set_edgecolor('white')    
    return 


def plot_func_v2(fig,spec):
    ax = fig.add_subplot(spec)
    data = get_data("ratio", "../../excel-data/linefs.xlsx", 10)        
    ratio = list(data.get(data.keys()[0]))
    hybrid = list(data.get(data.keys()[1]))
    two = list(data.get(data.keys()[2]))
    one = list(data.get(data.keys()[3]))
    ratio = [r/100 for r in ratio]

    ax.plot(ratio, one,label="A1",
            linestyle="solid", color=color_list[0],linewidth=linewidth,zorder=100 
    )

    ax.plot(ratio, two, label="A2",
            linestyle="solid", color=color_list[1],linewidth=linewidth,zorder=100
            )

    ax.plot(ratio, hybrid, label="A1 + A2",
            linestyle="solid", color=color_list[2],linewidth=linewidth, zorder=100
            )

    txt_offset = 0.07
    text_color = "red"
    av_linewidth = linewidth - 0.1
#    ax.axhline(y=200, color="red", linestyle="dashed", linewidth=av_linewidth) 
#    ax.text(1 + txt_offset, 200 - 55, "Network (Uni) and\nNVM write limit", fontsize=fontsize + 1, color=text_color)

#    ax.axhline(y=256, color="red", linestyle="dashed", linewidth=av_linewidth) 
#    ax.text(1 + txt_offset, 256 - 15, "PCIe limit (Uni)", fontsize=fontsize + 1, color=text_color)    
#    ax.annotate("PCIe limit (uni)", (0,256), (0.2, 256 + 30), fontsize=fontsize + 1)

    ax.plot(0, 200, marker="o", color="white", markeredgecolor="red", markersize=5, linewidth=0.01, zorder=0)
    ax.annotate(
        "Network and NVM write limit",
        xy=(0, 200),
        xytext=(-0. , 200 - 85),
        fontsize=fontsize,
        arrowprops=dict(
            facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1, edgecolor="red",
        ),
        color="red",
    )   
    
    ax.plot(0, 256, marker="o", color="white", markeredgecolor="red", markersize=5, linewidth=0.01, zorder=0)
    ax.annotate(
        "PCIe limit",
        xy=(0, 256),
        xytext=(-0. , 256 + 40 ),
        fontsize=fontsize,
        arrowprops=dict(
            facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1, edgecolor="red",
        ),
        color="red",
    )      


    ax.set_yticks([0,64,128,200,256,320])
    ax.set_xticks([0/100,28/100, 40/100,60/100, 80/100,100/100])
    ax.set_xticklabels(["0","28", "40","60", "80","100"], fontsize=fontsize - 1.5, fontproperties=font)
    ax.tick_params(axis='x', which='major', labelsize=fontsize)        
    ax.set_xlabel("ratio %", fontsize=fontsize, labelpad=0)

    ax.set_ylabel("File bandwidth (Gbps)", fontsize=ylabel_sz, labelpad=3)
    ax.tick_params(axis='y', which='major', labelsize=fontsize)

    ax.set_ylim(0,330)
    adjust_ax_style(ax)   
    return    

def main2():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",
            r"\usepackage[dvipsnames]{xcolor}",
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
#            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])
        plt.rcParams["text.latex.preamble"] = temp
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])

        fig = plt.figure(constrained_layout=False)                       

        spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig)
        plot_func_v1(fig, spec[0,0])
        plot_func_v2(fig, spec[0,1])


        fig.subplots_adjust(wspace=0.35, hspace=0.1)

        fig.set_size_inches(get_figsize(latex_col, wf=0.98, hf=0.27))

        fig.savefig(
            os.path.splitext(__file__)[0]+ ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )


if __name__ == "__main__":
    main2()


==> study/linefs-analysis-3.py <==
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import math

from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties

from matplotlib.ticker import MultipleLocator
from pyparsing import alphas

from common import *

marker_sz = 3
markeredgewidth_sz = 0.5
linewidth = 0.7
latex_col = 241.02039  ## pt
fontsize = 5.5

ylabel_sz = fontsize + 1

color_list = [
    "#66c2a5", #RDMA->HOST
    "#3288bd", #SNIC->HOST
    "#5e4fa2", #SNIC->SoC
    "#f46d43", #SoC->Host
    '#c51b8a', #Host->SoC
    '#756bb1'
]

def adjust_ax_style(ax, disable=True):
    ax.tick_params(axis="y", labelsize=fontsize)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    ax.tick_params(which="major", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="y")
    ax.tick_params(which="major", length=2, axis="y")

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)
    ax.minorticks_off()
    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


def get_data(name, file, entries):
    sheet_name = name

    res = pd.read_excel(file, sheet_name=sheet_name, na_filter=False, nrows=entries)

    # Without NaN if all rows have NaN
    res = res.dropna(
        axis = 0,
        how='all',
#        inplace=True,
    )
    return res    

def thpt_to_bd(thpt, sz):
    bd = thpt * sz * 1000000
    bd = bd * 8 # bps
#    bd = bd / (1024 * 1024 * 1024.0) # Gbps
    bd = bd / (1000000000)

def linefs_baseline(x):
#    x = 1 - x
    left = 256  / (1 + x)
    right = 200 / x
    return np.minimum(left,right)

def linefs_hybrid(x,S):
#    x  = 1 - x # x : ratio
    y = 200 - S * x + S 
    return y
#    net_lim = 200 * (1 + S/200 * (1 - x))
    return np.minimum(net_lim,y)

def plot_func(fig,spec,title,offload, leg=False):
    ax = fig.add_subplot(spec)
    x = np.linspace(0,1)

    ax.plot(x, linefs_baseline(x),label="LineFS theoretical limit",
            linestyle="solid",
    )
    ax.plot(x, linefs_hybrid(x, offload), label="(Hybrid) LineFS theoretical limit",
            linestyle="solid",
            )

    ax.set_xticks([0/100,20/100,40/100,60/100,80/100,100/100])
    ax.set_xticklabels(["0","20","40","60","80","100"], fontsize=fontsize, fontproperties=font)
    ax.tick_params(axis='x', which='major', labelsize=fontsize)        
#    ax.set_xlabel("Compressed percentage (%)", fontsize=fontsize + 0.5, labelpad=3)
    ax.set_xlabel("ratio (%)", fontsize=fontsize, labelpad=3)

    ax.set_ylabel("Goodput (Gbps)", fontsize=ylabel_sz, labelpad=3)
    ax.tick_params(axis='y', which='major', labelsize=fontsize)

    ax.set_title(title, y=0.9, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)
    ax.set_ylim(0,256)
    adjust_ax_style(ax)

    if not leg:
        return

    leg = ax.legend(
        fontsize=fontsize,
        frameon=True,
        loc="upper center",
        handlelength=1.5,
        labelspacing=0.2,
        ncol=1,
        bbox_to_anchor=(0.5, 1.05),
    )
    leg.set_zorder(120)    
    frame = leg.get_frame()
    frame.set_facecolor('white')  
    frame.set_edgecolor('white')    
    return

def plot_func_v1(fig,spec):
    ax = fig.add_subplot(spec)
    x = np.linspace(0,1)

    ax.plot(x, linefs_baseline(x),label="A1",
            linestyle="solid", color=color_list[0],linewidth=linewidth,zorder=100 
    )

    ax.plot(x, linefs_hybrid(x, 0), label="A2",
            linestyle="solid", color=color_list[1],linewidth=linewidth,zorder=100
            )

    ax.plot(x, linefs_hybrid(x, 56), label="A1 + A2",
            linestyle="solid", color=color_list[2],linewidth=linewidth, zorder=100
            )

    txt_offset = 0.07
    text_color = "red"
    av_linewidth = linewidth - 0.1
#    ax.axhline(y=200, color="red", linestyle="dashed", linewidth=av_linewidth) 
#    ax.text(1 + txt_offset, 200 - 55, "Network (Uni) and\nNVM write limit", fontsize=fontsize + 1, color=text_color)

#    ax.axhline(y=256, color="red", linestyle="dashed", linewidth=av_linewidth) 
#    ax.text(1 + txt_offset, 256 - 15, "PCIe limit (Uni)", fontsize=fontsize + 1, color=text_color)    
#    ax.annotate("PCIe limit (uni)", (0,256), (0.2, 256 + 30), fontsize=fontsize + 1)

    ax.plot(0, 200, marker="o", color="white", markeredgecolor="red", markersize=5, linewidth=0.01, zorder=0)
    ax.annotate(
        "Network and NVM write limit",
        xy=(0, 200),
        xytext=(-0. , 200 - 85),
        fontsize=fontsize,
        arrowprops=dict(
            facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1, edgecolor="red",
        ),
        color="red",
    )   

    ax.plot(0, 256, marker="o", color="white", markeredgecolor="red", markersize=5, linewidth=0.01, zorder=0)
    ax.annotate(
        "PCIe limit",
        xy=(0, 256),
        xytext=(-0. , 256 + 40 ),
        fontsize=fontsize,
        arrowprops=dict(
            facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1, edgecolor="red",
        ),
        color="red",
    )      


    ax.set_yticks([0,64,128,200,256,320])
    ax.set_xticks([0/100,28/100, 40/100,60/100, 80/100,100/100])
    ax.set_xticklabels(["0","28", "40","60", "80","100"], fontsize=fontsize - 1.5, fontproperties=font)
    ax.tick_params(axis='x', which='major', labelsize=fontsize)        
    ax.set_xlabel("ratio %", fontsize=fontsize, labelpad=0)

    ax.set_ylabel("File bandwidth (Gbps)", fontsize=ylabel_sz, labelpad=3)
    ax.tick_params(axis='y', which='major', labelsize=fontsize)

    ax.set_ylim(0,330)
    adjust_ax_style(ax)

    leg = ax.legend(
        fontsize=fontsize + 0.5,
        frameon=True,
        loc="lower center",
        handlelength=1,
        labelspacing=0.3,
        ncol=3,
        bbox_to_anchor=(1, 1.00),

    )
    leg.set_zorder(120)    
    frame = leg.get_frame()
    frame.set_facecolor('white')  
    frame.set_edgecolor('white')    
    return 


def plot_func_v2(fig,spec):
    ax = fig.add_subplot(spec)
    data = get_data("ratio", "../../excel-data/linefs.xlsx", 10)        
    ratio = list(data.get(data.keys()[0]))
    hybrid = list(data.get(data.keys()[1]))
    two = list(data.get(data.keys()[2]))
    one = list(data.get(data.keys()[3]))
    ratio = [r/100 for r in ratio]

    ax.plot(ratio, one,label="A1",
            linestyle="solid", color=color_list[0],linewidth=linewidth,zorder=100 
    )

    ax.plot(ratio, two, label="A2",
            linestyle="solid", color=color_list[1],linewidth=linewidth,zorder=100
            )

    ax.plot(ratio, hybrid, label="A1 + A2",
            linestyle="solid", color=color_list[2],linewidth=linewidth, zorder=100
            )

    txt_offset = 0.07
    text_color = "red"
    av_linewidth = linewidth - 0.1
#    ax.axhline(y=200, color="red", linestyle="dashed", linewidth=av_linewidth) 
#    ax.text(1 + txt_offset, 200 - 55, "Network (Uni) and\nNVM write limit", fontsize=fontsize + 1, color=text_color)

#    ax.axhline(y=256, color="red", linestyle="dashed", linewidth=av_linewidth) 
#    ax.text(1 + txt_offset, 256 - 15, "PCIe limit (Uni)", fontsize=fontsize + 1, color=text_color)    
#    ax.annotate("PCIe limit (uni)", (0,256), (0.2, 256 + 30), fontsize=fontsize + 1)

    ax.plot(0, 200, marker="o", color="white", markeredgecolor="red", markersize=5, linewidth=0.01, zorder=0)
    ax.annotate(
        "Network and NVM write limit",
        xy=(0, 200),
        xytext=(-0. , 200 - 85),
        fontsize=fontsize,
        arrowprops=dict(
            facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1, edgecolor="red",
        ),
        color="red",
    )   
    
    ax.plot(0, 256, marker="o", color="white", markeredgecolor="red", markersize=5, linewidth=0.01, zorder=0)
    ax.annotate(
        "PCIe limit",
        xy=(0, 256),
        xytext=(-0. , 256 + 40 ),
        fontsize=fontsize,
        arrowprops=dict(
            facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1, edgecolor="red",
        ),
        color="red",
    )      


    ax.set_yticks([0,64,128,200,256,320])
    ax.set_xticks([0/100,28/100, 40/100,60/100, 80/100,100/100])
    ax.set_xticklabels(["0","28", "40","60", "80","100"], fontsize=fontsize - 1.5, fontproperties=font)
    ax.tick_params(axis='x', which='major', labelsize=fontsize)        
    ax.set_xlabel("ratio %", fontsize=fontsize, labelpad=0)

    ax.set_ylabel("File bandwidth (Gbps)", fontsize=ylabel_sz, labelpad=3)
    ax.tick_params(axis='y', which='major', labelsize=fontsize)

    ax.set_ylim(0,330)
    adjust_ax_style(ax)   
    return    

def main2():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",
            r"\usepackage[dvipsnames]{xcolor}",
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
#            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])
        plt.rcParams["text.latex.preamble"] = temp
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])

        fig = plt.figure(constrained_layout=False)                       

        spec = gridspec.GridSpec(ncols=1, nrows=1, figure=fig)
#        plot_func_v1(fig, spec[0,0])
        plot_func_v2(fig, spec[0,0])


        fig.subplots_adjust(wspace=0.35, hspace=0.1)

        fig.set_size_inches(get_figsize(latex_col, wf=1, hf=0.27))

        fig.savefig(
            os.path.splitext(__file__)[0]+ ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )


if __name__ == "__main__":
    main2()


==> study/linefs-analysis.py <==
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import math

from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties

from matplotlib.ticker import MultipleLocator
from pyparsing import alphas

from common import *

marker_sz = 3
markeredgewidth_sz = 0.5
linewidth = 0.7
latex_col = 241.02039  ## pt
fontsize = 6

ylabel_sz = fontsize + 1

color_list = [
    "#66c2a5", #RDMA->HOST
    "#3288bd", #SNIC->HOST
    "#5e4fa2", #SNIC->SoC
    "#f46d43", #SoC->Host
    '#c51b8a', #Host->SoC
    '#756bb1'
]

def adjust_ax_style(ax, disable=True):
    ax.tick_params(axis="y", labelsize=fontsize)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    ax.tick_params(which="major", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="y")
    ax.tick_params(which="major", length=2, axis="y")

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)
    ax.minorticks_off()
    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


def get_data(name, file, entries):
    sheet_name = name

    res = pd.read_excel(file, sheet_name=sheet_name, na_filter=False, nrows=entries)

    # Without NaN if all rows have NaN
    res = res.dropna(
        axis = 0,
        how='all',
#        inplace=True,
    )
    return res

def thpt_to_bd(thpt, sz):
    bd = thpt * sz * 1000000
    bd = bd * 8 # bps
#    bd = bd / (1024 * 1024 * 1024.0) # Gbps
    bd = bd / (1000000000)

def linefs_baseline(x):
#    x = 1 - x
    left = 256  / (1 + x)
    right = 200 / x
    return np.minimum(left,right)

def linefs_hybrid(x,S):
#    x  = 1 - x # x : ratio
    y = 200 - S * x + S 
    return y
#    net_lim = 200 * (1 + S/200 * (1 - x))
    return np.minimum(net_lim,y)

def plot_func(fig,spec,title,offload, leg=False):
    ax = fig.add_subplot(spec)
    x = np.linspace(0,1)

    ax.plot(x, linefs_baseline(x),label="LineFS theoretical limit",
            linestyle="solid",
    )
    ax.plot(x, linefs_hybrid(x, offload), label="(Hybrid) LineFS theoretical limit",
            linestyle="solid",
            )

    ax.set_xticks([0/100,20/100,40/100,60/100,80/100,100/100])
    ax.set_xticklabels(["0","20","40","60","80","100"], fontsize=fontsize, fontproperties=font)
    ax.tick_params(axis='x', which='major', labelsize=fontsize)        
    ax.set_xlabel("Compressed percentage (%)", fontsize=fontsize + 0.5, labelpad=3)

    ax.set_ylabel("Goodput (Gbps)", fontsize=ylabel_sz, labelpad=3)
    ax.tick_params(axis='y', which='major', labelsize=fontsize)

    ax.set_title(title, y=0.9, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)
    ax.set_ylim(0,256)
    adjust_ax_style(ax)

    if not leg:
        return

    leg = ax.legend(
        fontsize=fontsize,
        frameon=True,
        loc="right center",
        handlelength=1.5,
        labelspacing=0.2,
        ncol=4,
        bbox_to_anchor=(2.5, 1.35),
    )
    leg.set_zorder(120)    
    frame = leg.get_frame()
    frame.set_facecolor('white')  
    frame.set_edgecolor('white')    
    return

def plot_func_v1(fig,spec):
    ax = fig.add_subplot(spec)

    data = get_data("net", "../../excel-data/linefs.xlsx", 7)
    x = list(data.get(data.keys()[0]))
    ratio = list(data.get(data.keys()[3]))
    data = get_data("hybrid", "../../excel-data/linefs.xlsx", 7)
    thpt = list(data.get(data.keys()[1]))

    ax2 = ax.twinx()

    ax.plot(x, ratio,label="A2 + A3",
            linestyle="solid", color="black",linewidth=linewidth,zorder=100 
    )    

    ax2.plot(x, thpt,label="Bandwidth",
            linestyle="solid", color="red",linewidth=linewidth,zorder=100 
    )        

    """
    ax.plot(x, linefs_baseline(x),label="A1",
            linestyle="solid", color=color_list[0],linewidth=linewidth,zorder=100 
    )

    ax.plot(x, linefs_hybrid(x, 0), label="A2",
            linestyle="solid", color=color_list[1],linewidth=linewidth,zorder=100
            )

    ax.plot(x, linefs_hybrid(x, 56), label="A1 + A2",
            linestyle="solid", color=color_list[2],linewidth=linewidth, zorder=100
            )
    """

    txt_offset = 0.07
    text_color = "red"
    av_linewidth = linewidth - 0.1
#    ax.axhline(y=200, color="red", linestyle="dashed", linewidth=av_linewidth) 
#    ax.text(1 + txt_offset, 200 - 55, "Network (Uni) and\nNVM write limit", fontsize=fontsize + 1, color=text_color)

#    ax.axhline(y=256, color="red", linestyle="dashed", linewidth=av_linewidth) 
#    ax.text(1 + txt_offset, 256 - 15, "PCIe limit (Uni)", fontsize=fontsize + 1, color=text_color)    
#    ax.annotate("PCIe limit (uni)", (0,256), (0.2, 256 + 30), fontsize=fontsize + 1)

#    ax.plot(0, 200, marker="o", color="white", markeredgecolor="red", markersize=5, linewidth=0.01, zorder=0)
    """
    ax.annotate(
        "Network and NVM write limit",
        xy=(0, 200),
        xytext=(-0. , 200 - 65),
        fontsize=fontsize,
        arrowprops=dict(
            facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1, edgecolor="red",
        ),
        color="red",
    )   

    ax.plot(0, 256, marker="o", color="white", markeredgecolor="red", markersize=5, linewidth=0.01, zorder=0)
    ax.annotate(
        "PCIe limit",
        xy=(0, 256),
        xytext=(-0. , 256 + 40 ),
        fontsize=fontsize,
        arrowprops=dict(
            facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1, edgecolor="red",
        ),
        color="red",
    )      
    """
#    ax.set_yticks([0,64,128,200,256,320])
#    ax.set_xticks([0/100,20/100,28/100, 40/100,60/100, 80/100,100/100])    
    ax.set_xticklabels(["0","20","28", "40","60", "80","100"], fontsize=fontsize - 1.5, fontproperties=font)
    ax.tick_params(axis='x', which='major', labelsize=fontsize)        
    ax.set_xlabel("The ratio of A3 in A2 + A3 (%)", fontsize=fontsize + 0.5, labelpad=3)

    ax.set_ylabel("Network utilization\nimprovements (%)", fontsize=ylabel_sz, labelpad=3)
    ax.tick_params(axis='y', which='major', labelsize=fontsize)

    ax.set_ylim(0,110)
    adjust_ax_style(ax)

    ax2.set_ylabel("Bandwidth (Gb/s)", fontsize=ylabel_sz, labelpad=3)
    ax2.set_xticklabels(["0","20","28", "40","60", "80","100"], fontsize=fontsize - 1.5, fontproperties=font)
    ax2.tick_params(axis='x', which='major', labelsize=fontsize)        
    ax2.set_xlabel("The ratio of A3 in A2 + A3 (%)", fontsize=fontsize + 0.5, labelpad=3)
    ax2.tick_params(axis='y', which='major', labelsize=fontsize)

    ax2.set_ylim(0,200)
    adjust_ax_style(ax2)    

    ax2.set_title("Compression ratio = 50%", y=0.9, fontsize=fontsize,
                 bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1), zorder=1024)       

    leg = ax.legend(
        fontsize=fontsize + 0.5,
        frameon=True,
        loc="center right",
        handlelength=1,
        labelspacing=0.3,
        ncol=3,
    )
    leg.set_zorder(120)    
    frame = leg.get_frame()
    frame.set_facecolor('white')  
    frame.set_edgecolor('white')    
    return 

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()
        plt.rcParams['pdf.fonttype'] = 42
        plt.rcParams['ps.fonttype'] = 42          

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",
            r"\usepackage[dvipsnames]{xcolor}",
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
#            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])
        plt.rcParams["text.latex.preamble"] = temp
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=4, nrows=1, figure=fig)

        plot_func(fig, spec[0,0], "Offloaded=0Gbps", 0, leg=True)
        plot_func(fig, spec[0,1], "Offloaded=64Gbps", 64)
        plot_func(fig, spec[0,2], "Offloaded=128Gbps", 128)
        plot_func(fig, spec[0,3], "Offloaded=256Gbps", 56)

        fig.subplots_adjust(wspace=0.3, hspace=0.1)

        fig.set_size_inches(get_figsize(latex_col, wf=1.05 * 2, hf=0.28))

        fig.savefig(
            os.path.splitext(__file__)[0]+ ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )

def main2():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",
            r"\usepackage[dvipsnames]{xcolor}",
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
#            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])
        plt.rcParams["text.latex.preamble"] = temp
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])

        fig = plt.figure(constrained_layout=False)                       

        spec = gridspec.GridSpec(ncols=1, nrows=1, figure=fig)
        plot_func_v1(fig, spec[0,0])

        fig.subplots_adjust(wspace=0.3, hspace=0.1)
        fig.set_size_inches(get_figsize(latex_col, wf=0.85, hf=0.3))

        fig.savefig(
            os.path.splitext(__file__)[0]+ ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )


if __name__ == "__main__":
    main2()


==> study/linefs.py <==
from thptlatbar import plog_lat_bar
from thptlat import *

ylabel_sz = fontsize + 1
yticks_sz = fontsize
xlabel_sz = fontsize + 1

sbar_wz = 0.6
whole_bar_width = (sbar_wz + 0.08) * 1

width = whole_bar_width  # the width of the bars: can also be len(x) sequence
linewidth = 0.5

def normalize(data):
   return [ d * 100 / 10007072 for d in data]

def plot_cpu(fig, spec):
    ax = fig.add_subplot(spec) 
    data = get_data("cpu", "../../excel-data/linefs.xlsx", 4)        
    
    meta = normalize(list(data.get(data.keys()[1])))
    compression = normalize(list(data.get(data.keys()[2])))
    copy = normalize(list(data.get(data.keys()[3])))
    send_rdma = normalize(list(data.get(data.keys()[4])))
    print(send_rdma)

    x = ["A1\n(Linefs)", "A2", "A3 +\ncompress", "A3"]

    labels = np.arange(start=-1, stop=6, step=1.8)
    print(len(labels))

    color_list = ["white","blue","red", "black"]

    ax.bar(labels, meta,
            sbar_wz,
            label="File write",
            color="black", lw=0.3, zorder=3, edgecolor="black")
    
    ax.bar(labels, compression, 
            sbar_wz,
            label="Compression",
            bottom=meta,
            color=color_list[1], lw=0.3, zorder=3, edgecolor="black")    
    b1 = [meta[i] + compression[i] for i in range(len(meta))]
    ax.bar(labels, copy, 
            sbar_wz,
            label="Filesystem",
            bottom = b1,
            color=color_list[2], lw=0.3, zorder=3, edgecolor="black")
    ax.bar(labels, send_rdma, 
            sbar_wz,
            label="Wait backup ACK",
            bottom=[b1[i] + copy[i] for i in range(len(send_rdma)) ], 
            color="white", lw=0.3, zorder=3, edgecolor="black")
    x_tick_names = x            
    ax.set_ylim(0,250)

    ax.tick_params(axis='x', which='major', labelsize=xlabel_sz, pad=1)        
    ax.tick_params(axis='y', which='major', labelsize=yticks_sz)       

    ax.set_ylabel("Host CPU cycles\n Normalized (%)", fontsize=ylabel_sz, labelpad=3)    

    ax.set_xticks(
        (labels + whole_bar_width / 2 - 0.4)[0 : len(x_tick_names)],
        x_tick_names,
        rotation=20,
        fontsize=fontsize + 1,        
#        fontproperties=font,
    )    

    leg = ax.legend(
        fontsize=fontsize,
        frameon=False,
        loc="upper center",
        handlelength=1.0,
        labelspacing=0.5,              
        handletextpad=0.2,
        ncol=2,
        columnspacing=0.5        
#        bbox_to_anchor=(0.55, 1.25),
    )        

    adjust_ax_style(ax)    

    leg.set_zorder(120)    
    frame = leg.get_frame()
    frame.set_facecolor('white')  
    frame.set_edgecolor('white')       

def plot_data(fig, spec,title, data_title):
    ax = fig.add_subplot(spec) 
    data = get_data(data_title, "../../excel-data/linefs.xlsx", 4)       

    a1 = list(data.get(data.keys()[1]))
    a2 = list(data.get(data.keys()[2]))
    a3 = list(data.get(data.keys()[3]))
    a4 = list(data.get(data.keys()[4]))

    sbar_wz = 0.27
    whole_bar_width = (sbar_wz + 0.08) * 1    

    app = {"A1" : a1, "A2" : a2, "A3" : a3, "A2+A3" : a4}

    labels = np.arange(start=-1, stop=6, step=1.8)

    ax.bar(
            labels + (sbar_wz + 0.08) * 0 + 0.8,
            app["A1"],
            sbar_wz,
            label="A1",
            lw=0.05,
            edgecolor="black",
            color=color_list[0],
            zorder=3,)

    ax.bar(
            labels + (sbar_wz + 0.08) * 1 + 0.8,
            app["A2"],
            sbar_wz,
            label="A2",
            lw=0.05,
            edgecolor="black",
            color=color_list[2],
            zorder=3,)               

    ax.bar(
            labels + (sbar_wz + 0.08) * 2 + 0.8,
            app["A3"],
            sbar_wz,
            label="A3",
            lw=0.05,
            edgecolor="black",
            color=color_list[1],
            zorder=3,)   

    ax.bar(
            labels + (sbar_wz + 0.08) * 3 + 0.8,
            app["A2+A3"],
            sbar_wz,
            label="A2+A3",
            lw=0.05,
            edgecolor="black",
            color=color_list[3],
            zorder=3,)                     
        
    x_tick_names = [1,2,4,8]
    ax.set_ylabel("Bandwidth (Gb/s)", fontsize=ylabel_sz, labelpad=3)    
    ax.set_xticks(
        (labels + whole_bar_width / 2)[0 : len(x_tick_names)] + 1.2,
        x_tick_names,
        fontsize=fontsize + 1,
    )    

    ax.set_ylim(0,250)
    leg = ax.legend(
        fontsize=fontsize,
        frameon=False,
        loc="upper center",
        handlelength=2,
        labelspacing=0.5,              
        ncol=4,
#        bbox_to_anchor=(0.55, 1.25),
    )      
    
    ax.set_title(title, y=0.9, fontsize=fontsize,
                 bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1), zorder=1024)    

    ax.set_xlabel("Number of client processes", fontsize=xlabel_sz, labelpad=2)

    adjust_ax_style(ax)    





def main():
    with plt.style.context(["science", "high-vis", "no-latex", "cjk-tc-font"]):
        plt.rcParams["lines.markersize"] = 3
        # plt.rcParams["font.family"] = font.get_name()
        plt.rcParams["font.family"] = supply_font.get_name()

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",
            r"\usepackage[dvipsnames]{xcolor}",
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
            #            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])
        plt.rcParams["text.latex.preamble"] = temp
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=3, nrows=1, figure=fig, width_ratios=[1.5,2,2])

#        plot_lat(fig, spec[0, 0], "READ", get_data("READ", "../../excel-data/micro-latency.xlsx", 7),
#                 leg=True, ymax=3.8)
#        plot_lat(fig, spec[0,1], "WRITE", get_data("WRITE", "../../excel-data/micro-latency.xlsx", 7),yticks=[0,2,4,8], ymax=4.2)
#        plot_lat(fig, spec[0,2], "SEND/RECV", get_data("Two-sided", "../../excel-data/micro-latency.xlsx", 7),yticks=[0,2,4,8],ymax=6.2)
        plot_cpu(fig,spec[0,0])
#        plot_cpu(fig,spec[0,1])
#        plot_cpu(fig,spec[0,2])
        plot_data(fig, spec[0,1], title="Host CPU idle", data_title="idle")
        plot_data(fig, spec[0,2], title="Host CPU busy", data_title="busy")

        fig.subplots_adjust(wspace=0.28, hspace=0.15)

        fig.set_size_inches(get_figsize(latex_col, wf=1.05 * 2 + 0.2, hf=0.32))

        fig.savefig(
            os.path.splitext(__file__)[0] + ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )

if __name__ == "__main__":
    main()  

==> study/mmiodoorbell.py <==
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import math

from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties

from matplotlib.ticker import MultipleLocator
from pyparsing import alphas

from common import *

marker_sz = 3
markeredgewidth_sz = 0.5
linewidth = 0.5
latex_col = 241.02039  ## pt
fontsize = 5.0

ylabel_sz = fontsize + 1

color_list = [
    "#66c2a5", #RDMA->HOST
    "#3288bd", #SNIC->HOST
    "#5e4fa2", #SNIC->SoC
    "#f46d43", #SoC->Host
    '#c51b8a', #Host->SoC
    '#756bb1'
]

def adjust_ax_style(ax, disable=True):
    ax.tick_params(axis="y", labelsize=fontsize)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    ax.tick_params(which="major", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="y")
    ax.tick_params(which="major", length=2, axis="y")    

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)        
    ax.minorticks_off()
    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


def get_data(name, file, entries):
    sheet_name = name    

    res = pd.read_excel(file, sheet_name=sheet_name, na_filter=False, nrows=entries)

    # Without NaN if all rows have NaN
    res = res.dropna(
        axis = 0,
        how='all',
#        inplace=True,
    )    
    return res

def thpt_to_bd(thpt, sz): 
    bd = thpt * sz * 1000000
    bd = bd * 8 # bps
#    bd = bd / (1024 * 1024 * 1024.0) # Gbps
    bd = bd / (1000000000)
    return bd


def plot_mmio_lat(fig, spec, name, data, yticks=[0,100,200,300,400], bottom=False,leg = False, ymax=100):
    ax = fig.add_subplot(spec) 
    data = get_data("mmio", "../../excel-data/doorbell.xlsx", 5)

    x = list(data.get(data.keys()[0]))
    host = list(data.get(data.keys()[1]))
    soc = list(data.get(data.keys()[2]))
    rdma = list(data.get(data.keys()[3]))

    ax.plot(
        x,
        rdma,
        markerfacecolor="none",
        linestyle="solid",
        label=r'RNIC ①',
        linewidth=linewidth,
        color=color_list[0],
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )  

    ax.plot(
        x,
        host,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC ①',
        linewidth=linewidth,
        color=color_list[1],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )            

    ax.plot(
        x,
        soc,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC ②',
        linewidth=linewidth,
        color=color_list[4],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.set_ylim(0,1000) 
    adjust_ax_style(ax)

    if bottom:
#        ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))#   
#        ax.set_xticklabels(["1.5K","3K","6K","12K","24K","48K"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("Number of worker threads ", fontsize=fontsize + 0.5, labelpad=3)
    else:
        ax.set_xticks([])      
        ax.tick_params(axis='x', which='major', labelsize=fontsize - 1.5)        


    ax.set_ylabel("Time to post req ($\mu$s)", fontsize=ylabel_sz, labelpad=3)

    ax.tick_params(axis='y', which='major', labelsize=fontsize)        
#    ax.set_yticklabels(yticks)

    ax.set_title(name, y=0.9, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg and False:
        leg = ax.legend(
            fontsize=fontsize,
            frameon=True,
            loc="lower right",
            handlelength=1.5,
            labelspacing=0.8,
            ncol=1,
#            bbox_to_anchor=(1.0, 1.35),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    
    return     

def plot_doorbell(fig, spec, name, data, yticks=[0,100,200,300,400], bottom=False,leg = False, ymax=100):
    ax = fig.add_subplot(spec) 
    data = get_data("Sheet1", "../../excel-data/doorbell.xlsx", 6)
    x = list(data.get(data.keys()[0]))

    rdma = list(data.get(data.keys()[5]))
    rdma_doorbell = list(data.get(data.keys()[6]))

    host = list(data.get(data.keys()[1]))
    host_doorbell = list(data.get(data.keys()[2]))

    soc = list(data.get(data.keys()[3]))
    soc_doorbell = list(data.get(data.keys()[4]))    

    ax.plot(
        x,
        rdma,
        markerfacecolor="none",
        linestyle="dashed",
        label=r'RNIC ①',
        linewidth=linewidth,
        color=color_list[0],
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    ) 

    ax.plot(
        x,
        rdma_doorbell,
        markerfacecolor="none",
        linestyle="solid",
        label=r'RNIC ① + DB',
        linewidth=linewidth,
        color=color_list[0],
        marker="x",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        x,
        host,
        markerfacecolor="none",
        linestyle="dashed",
        label=r'SNIC ①',
        linewidth=linewidth,
        color=color_list[1],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    ) 

    ax.plot(
        x,
        host_doorbell,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC ① + DB',
        linewidth=linewidth,
        color=color_list[1],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    ) 

    ax.plot(
        x,
        soc,
        markerfacecolor="none",
        linestyle="dashed",
        label=r'SNIC ②',
        linewidth=linewidth,
        color=color_list[4],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     

    ax.plot(
        x,
        soc_doorbell,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC ② + DB',
        linewidth=linewidth,
        color=color_list[4],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )       

    ax.set_ylim(0,82) 
    adjust_ax_style(ax)

    if bottom:
#        ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))#   
#        ax.set_xticklabels(["1.5K","3K","6K","12K","24K","48K"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("Requests posted by each batch", fontsize=fontsize + 0.5, labelpad=3)
        ax.set_xticks([1,16,32,48,64,80])
    else:
        ax.set_xticks([])      
        ax.tick_params(axis='x', which='major', labelsize=fontsize - 1.5)        


    ax.set_ylabel("Thpt (Mreqs/sec)", fontsize=ylabel_sz, labelpad=3)

    ax.tick_params(axis='y', which='major', labelsize=fontsize)        
#    ax.set_yticklabels(yticks)

    ax.set_title(name, y=0.9, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize,
            frameon=True,
            loc="lower right",
            handlelength=2,
            labelspacing=0.8,
            ncol=3,
            bbox_to_anchor=(0.88, 1.15),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    
    return 



def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()
        plt.rcParams["font.family"] = supply_font.get_name()
        plt.rcParams['pdf.fonttype'] = 42
        plt.rcParams['ps.fonttype'] = 42          

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",              
            r"\usepackage[dvipsnames]{xcolor}", 
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
#            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])   
        plt.rcParams["text.latex.preamble"] = temp 
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])          

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig)

        plot_mmio_lat(fig, spec[0,0], "MMIO latency", get_data("READ", "../../excel-data/SoC DCA.xlsx", 8),bottom=True, leg=True)
        plot_doorbell(fig, spec[0,1], "Effects of doorbell", get_data("WRITE", "../../excel-data/SoC DCA.xlsx", 8),bottom=True, leg=True)

        fig.subplots_adjust(wspace=0.35, hspace=0.1)
        
        fig.set_size_inches(get_figsize(latex_col, wf=1, hf=0.28))
        
        fig.savefig(
            os.path.splitext(__file__)[0]+ ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )  

if __name__ == "__main__": 
    main()

==> study/nicbottleneck.py <==
from thptlat import * 

sbar_wz = 0.32
whole_bar_width = (sbar_wz + 0.1) * 7

width = whole_bar_width  # the width of the bars: can also be len(x) sequence
linewidth = 0.5

fontsize = 7

ylabel_sz = fontsize + 1
yticks_sz = fontsize
xlabel_sz = fontsize

color_list = [
    "#3288bd", # read + read
    "#fc8d59", # read + write 
    "#99d594", # write + write 
    "#d53e4f", # write + read  
]

x_tick_names = [
    u"SNIC ①", 
    u"SNIC ②", 
    u"SNIC ③",
    u"SNIC ③*",
    u"SNIC ①+②",
    u"SNIC ①+③",
    u"SNIC ②+③",
    u"SNIC ①+③*", 
    u"SNIC ②+③*",
]

def get_bottleneck_data():
    io_path = "../../excel-data/bottleneck.xlsx"
    sheet_name = "basic"

    data = pd.read_excel(io_path, sheet_name=sheet_name)
    
    read_read = list(data.get(data.keys()[1]))
    read_write = list(data.get(data.keys()[2]))
    write_write = list(data.get(data.keys()[3]))
    write_read = list(data.get(data.keys()[4]))

    app = {
        "READ+READ" : read_read,
        "READ+WRITE" : read_write, 
        "WRITE+WRITE" : write_write, 
        "WRITE+READ" : write_read
    }

    return app

def plot_bottleneck(fig, spec):
    ax = fig.add_subplot(spec)
    global whole_bar_width, sbar_wz, x_tick_names

    app = get_bottleneck_data()
    labels = np.arange(start=-1, stop=17, step=2)

    for i, k in enumerate(app):
        ax.bar(
            labels + (sbar_wz + 0.08) * i,
            app[k],
            sbar_wz,
            label=k,
            lw=0.05,
            edgecolor="black",
            color=color_list[i],
            zorder=3,
        ) 
    text_color = "black"
    x = labels

    txt_offset = 2.5
    av_linewidth = linewidth
    ax.axhline(y=200, color="black", linestyle="solid", linewidth=av_linewidth) 
    ax.text(x[-1] + txt_offset, 200 - 30, "Network  (Uni)", fontsize=fontsize + 1, color=text_color)

    ax.axhline(y=256, color="black", linestyle="solid",linewidth=av_linewidth) 
    ax.text(x[-1] + txt_offset, 256 - 30, "PCIe     (Uni)", fontsize=fontsize + 1, color=text_color)

    ax.axhline(y=400, color="black", linestyle="solid", linewidth=av_linewidth) 
    ax.text(x[-1] + txt_offset, 400 - 30, "Network  (Bi)", fontsize=fontsize + 1, color=text_color)

    ax.axhline(y=512, color="black", linestyle="solid", linewidth=av_linewidth) 
    ax.text(x[-1] + txt_offset, 512 - 30, "PCIe     (Bi)", fontsize=fontsize + 1, color=text_color)        

    ax.set_ylabel("Bandwidth (Gbps)", fontsize=ylabel_sz, labelpad=3)    
    ax.tick_params(axis="y", labelsize=fontsize + 1)
    ax.tick_params(axis="y", which="major", pad=1)    

    leg = ax.legend(
        fontsize=fontsize + 0.5,
        frameon=False,
        loc="upper center",
        handlelength=1.2,
        labelspacing=0.05,
        ncol=6,
        bbox_to_anchor=(0.55, 1.25),
    )        

    adjust_ax_style(ax)
    ax.set_xticks(
        (labels + whole_bar_width / 2 - 0.8)[0 : len(x_tick_names)],
        x_tick_names,
        rotation=25,
        fontsize=fontsize + 1,
#        fontproperties=font,
    )
    ax.tick_params(axis='x', which='major', labelsize=xlabel_sz)        
    ax.tick_params(axis='y', which='major', labelsize=yticks_sz)        
    ax.set_ylim(0, 550)

    return       

def main():
    with plt.style.context(["science", "high-vis", "no-latex", "cjk-tc-font"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams['pdf.fonttype'] = 42
        plt.rcParams['ps.fonttype'] = 42          
        
        # plt.rcParams["font.family"] = font.get_name()
        plt.rcParams["font.family"] = supply_font.get_name()        

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",              
            r"\usepackage[dvipsnames]{xcolor}", 
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
#            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])   
        plt.rcParams["text.latex.preamble"] = temp 
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])           

        fig = plt.figure(constrained_layout=False)
        spec = gridspec.GridSpec(ncols=1, nrows=1, figure=fig)
        plot_bottleneck(fig, spec[0,0])

        fig.set_size_inches(get_figsize(latex_col, wf=1 * 1.6, hf=0.42))
        fig.subplots_adjust(wspace=0.12, hspace=0.18)

        fig.savefig(
            os.path.splitext(__file__)[0] + ".pdf",
            dpi=1000,
            format="pdf",
            bbox_inches="tight",
        )        

if __name__ == "__main__": 
    main()    

==> study/thptlat-big.py <==
from thptlatbar import plog_lat_bar
from thptlat import *

def main():
    with plt.style.context(["science", "high-vis", "no-latex", "cjk-tc-font"]):
        plt.rcParams["lines.markersize"] = 3
        # plt.rcParams["font.family"] = font.get_name()
        plt.rcParams["font.family"] = supply_font.get_name()
        plt.rcParams['pdf.fonttype'] = 42
        plt.rcParams['ps.fonttype'] = 42          

        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",
            r"\usepackage[dvipsnames]{xcolor}",
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
            #            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])
        plt.rcParams["text.latex.preamble"] = temp
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=3, nrows=2, figure=fig)
        # Placeholder, only for legend
        plot_lat(fig, spec[0, 0], "READ", get_data("READ", "../../excel-data/micro-latency.xlsx", 7),
                 leg=True, ymax=3.8)
        plot_lat(fig, spec[0,1], "WRITE", get_data("WRITE", "../../excel-data/micro-latency.xlsx", 7),yticks=[0,2,4,8], ymax=4.2)
        plot_lat(fig, spec[0,2], "SEND/RECV", get_data("Two-sided", "../../excel-data/micro-latency.xlsx", 7),yticks=[0,2,4,8],ymax=6.2)

        """
        plog_lat_bar(fig, spec[0, 0], title_name='READ',
                     sheet_name='READ', ymax=3.8)
        plog_lat_bar(fig, spec[0, 1], title_name='WRITE',
                     sheet_name='WRITE', ymax=3.5)
        plog_lat_bar(fig, spec[0, 2], title_name='SEND+RECV'
                     , sheet_name='Two-sided', ymax=5.2)
        """

        plot_thpt(fig, spec[1,0], "READ", get_data("READ", "../../excel-data/micro-throughput.xlsx", 7), bottom=True, ymax=205, yticks=[0,50,100,150,200])
        plot_thpt(fig, spec[1,1], "WRITE", get_data("WRITE", "../../excel-data/micro-throughput.xlsx", 7), bottom=True,    ymax=205, yticks=[0,50,100,150,200])
        plot_thpt(fig, spec[1,2], "SEND/RECV", get_data("Two-sided", "../../excel-data/micro-throughput.xlsx", 7), bottom=True, ymax=125, yticks=[0,30,60,90,120])

        fig.subplots_adjust(wspace=0.25, hspace=0.15)

        fig.set_size_inches(get_figsize(latex_col, wf=1.05 * 2, hf=0.32 * 2 + 0.1))

        fig.savefig(
            os.path.splitext(__file__)[0] + ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )


if __name__ == "__main__":
    main()

==> study/thptlat.py <==
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import math

from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties

from matplotlib.ticker import MultipleLocator
from pyparsing import alphas

from common import *

marker_sz = 3
markeredgewidth_sz = 0.5
linewidth = 0.5
latex_col = 241.02039  ## pt
fontsize = 5.0

ylabel_sz = fontsize + 1

color_list = [
    "#66c2a5", #RDMA->HOST
    "#3288bd", #SNIC->HOST
    "#5e4fa2", #SNIC->SoC
    "#f46d43", #SoC->Host
    '#c51b8a', #Host->SoC
    '#756bb1', 
    "red",    
]

def adjust_ax_style(ax, disable=True):
    ax.tick_params(axis="y", labelsize=fontsize)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    ax.tick_params(which="major", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="x")
    ax.tick_params(which="minor", length=0, axis="y")
    ax.tick_params(which="major", length=2, axis="y")    

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)        
    ax.minorticks_off()
    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


def get_data(name, file, entries):
    sheet_name = name    

    res = pd.read_excel(file, sheet_name=sheet_name, na_filter=False, nrows=entries)

    # Without NaN if all rows have NaN
    res = res.dropna(
        axis = 0,
        how='all',
#        inplace=True,
    )    
    return res

def thpt_to_bd(thpt, sz): 
    bd = thpt * sz * 1000000
    bd = bd * 8 # bps
#    bd = bd / (1024 * 1024 * 1024.0) # Gbps
    bd = bd / (1000000000)
    return bd

def plot_thpt(fig, spec, name, data, yticks=[0,100,200,300,400], bottom=False,leg = False, ymax=205):
    ax = fig.add_subplot(spec) 
    x = list(data.get(data.keys()[0]))
    rdma = list(data.get(data.keys()[1]))
    dpu_host = list(data.get(data.keys()[2]))    
    dpu_arm = list(data.get(data.keys()[3]))
    dpu_2_host = list(data.get(data.keys()[4]))
    host_2_dpu = list(data.get(data.keys()[5]))    

    hybrid_1_2 = list(data.get(data.keys()[11]))    
    hybrid_1_3 = list(data.get(data.keys()[12]))    

#    dpu_both = list(data.get(data.keys()[4]))

    print(x)
    x = [int(i) for i in x[0:7]]    

    lim = [
        ((200 * 1024 * 1024 * 1024.0) / (i * 8)) for i in range(x[0],x[-1] + 1)
    ]
    lim = [l / 1000000 for l in lim]

    x_prime = x

    x = range(len(x))
    print(x,len(x))
    x_precise = [ float(xx - x_prime[0]) / float(x_prime[-1] - x_prime[0] + 1) * (x[-1] - x[0] + 1) + x[0]
                for xx in range(x_prime[0], x_prime[-1] + 1)]    
    x_precise = [math.log(xx,2) - math.log(x_prime[0], 2) for xx in range(x_prime[0], x_prime[-1] + 1) ]
    
    ax.plot(
        x_precise,
        lim,
        markerfacecolor="none",
        linestyle="dashed",
        label="Network limit",
        linewidth=linewidth,
        color="black",
        marker="",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )
    
    ax.plot(
        x,
        rdma,
        markerfacecolor="none",
        linestyle="solid",
        label='RNIC->Host',
        linewidth=linewidth,
        color=color_list[0],
        marker="x",
        markersize=marker_sz,
        zorder=3,
    )    

    ax.plot(
        x,
        dpu_host,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC (1)',
        linewidth=linewidth,
        color=color_list[1],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )        

    ax.plot(
        x,
        dpu_arm,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC (2)',
        linewidth=linewidth,
        color=color_list[2],
        marker="v",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )

    ax.plot(
        x,
        dpu_2_host,
        markerfacecolor="none",
        linestyle="solid",
        label=r'SoC->Host (3)',
        linewidth=linewidth,
        color=color_list[3],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )    

    ax.plot(
        x,
        host_2_dpu,
        markerfacecolor="none",
        linestyle="solid",
        label=r'Host->SoC (3)',
        linewidth=linewidth,
        color=color_list[4],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )     


    ax.plot(
        x,
        hybrid_1_2, 
        markerfacecolor="none",
        linestyle="solid",
        label=r'(1) + (2)',
        linewidth=linewidth,
        color=color_list[5],
        marker="h",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )  

    ax.plot(
        x,
        hybrid_1_3, 
        markerfacecolor="none",
        linestyle="solid",
        label=r'(1) + (3)',
        linewidth=linewidth,
        color=color_list[6],
        marker="H",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        fillstyle='full',
        zorder=3,
    )            

    """
    ax.plot(
        x,
        dpu_both,
        markerfacecolor="none",
        linestyle="solid",
        label="SmartNIC->both",
        linewidth=linewidth,
        color=color_list[3],
        marker="+",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )   
    """             
    ax.set_ylim(0,ymax) 

#    ax.set_xscale('log')  

    adjust_ax_style(ax)

    if bottom:
        ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))#   
        ax.set_xticklabels(["16","32","64","128","256","512","1024"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("Payload (Bytes)", fontsize=fontsize + 0.5, labelpad=3)
    else:
        ax.set_xticks([])      
        ax.tick_params(axis='x', which='major', labelsize=fontsize - 1.5)        


    ax.set_ylabel("Thpt (Mreqs/sec)", fontsize=ylabel_sz, labelpad=3)

    ax.tick_params(axis='y', which='major', labelsize=fontsize)        
    ax.set_yticklabels(yticks)
    ax.set_yticks(yticks)

    ax.set_title(name, y=0.9, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize + 0.3,
            frameon=True,
            loc="upper center",
            handlelength=1,
            labelspacing=0.4,
            ncol=4,
            bbox_to_anchor=(1.1, 1.25),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    
    return 

def plot_lat(fig, spec, name, data, yticks=[0,50,100,150,200], bottom=False,leg = False, ymax=205):
    ax = fig.add_subplot(spec) 
    x = list(data.get(data.keys()[0]))
    rdma = list(data.get(data.keys()[1]))
    dpu_host = list(data.get(data.keys()[2]))    
    dpu_arm = list(data.get(data.keys()[3]))
    dpu_2_host = list(data.get(data.keys()[4]))
    host_2_dpu = list(data.get(data.keys()[5]))

    hybrid_1_2 = list(data.get(data.keys()[11]))    
    hybrid_1_3 = list(data.get(data.keys()[12]))       

    ax3 = ax.inset_axes([0.05, 0.01, 0.9, 0.4])
    ax3.set_ylim(0,2)
    ax3.set_yticks([0,1])
    adjust_ax_style(ax3)
    ax3.set_xticks([])
    bar_index = 0
    data = [rdma[bar_index], dpu_host[bar_index], dpu_arm[bar_index], dpu_2_host[bar_index], host_2_dpu[bar_index], hybrid_1_2[bar_index]] 
    data = [i / data[0] for i in data] 
#    ax3.set_ylabel("Slowdown to RDMA", fontsize=ylabel_sz, labelpad=3)

    ax3.bar(
        range(len(data)),
        data,
        0.3,
        lw=0.05,
        edgecolor="black",
        color=color_list,
        zorder=3,
    )  

    ax3.tick_params(axis='y', which='major', labelsize=fontsize - 0.5)        
#    ax3.text(0, 0.5, 'RNIC ①', {'ha': 'center', 'va': 'center', 'fontsize' : fontsize - 1, 'color': 'white'}, rotation=90, zorder=1024)
#    ax3.text(1, 0.5, 'SNIC ①', {'ha': 'center', 'va': 'center', 'fontsize' : fontsize - 1, 'color': 'white'}, rotation=90, zorder=1024)


    ax3.set_title("Relative slowdown to RDMA (64B)", y=0.7, fontsize=fontsize - 1,
             bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0),zorder=1024)         
    

#    dpu_both = list(data.get(data.keys()[4]))

    print(x)
    x = [int(i) for i in x[0:7]]    

    lim = [
        ((200 * 1024 * 1024 * 1024.0) / (i * 8)) for i in range(x[0],x[-1] + 1)
    ]
    lim = [l / 1000000 for l in lim]

    x_prime = x

    x = range(len(x))
    
    ax.plot(
        x,
        rdma,
        markerfacecolor="none",
        linestyle="solid",
        label='RNIC ①',
        linewidth=linewidth,
        color=color_list[0],
        marker="x",
        markersize=marker_sz,
        zorder=3,
    )    

    ax.plot(
        x,
        dpu_host,
        markerfacecolor="none",
        linestyle="solid",
        label=u'SNIC ①',
        linewidth=linewidth,
        color=color_list[1],
        marker="^",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )        

    ax.plot(
        x,
        dpu_arm,
        markerfacecolor="none",
        linestyle="solid",
        label=u'SNIC ②',
        linewidth=linewidth,
        color=color_list[2],
        marker="v",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )

    ax.plot(
        x,
        dpu_2_host,
        markerfacecolor="none",
        linestyle="solid",
        label=u'SNIC ③ (S2H)',
        linewidth=linewidth,
        color=color_list[3],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )    

    ax.plot(
        x,
        host_2_dpu,
        markerfacecolor="none",
        linestyle="solid",
        label=u'SNIC ③ (H2S)',
        linewidth=linewidth,
        color=color_list[4],
        marker="o",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )      

    ax.plot(
        x,
        hybrid_1_2, 
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC ① + ②',
        linewidth=linewidth,
        color=color_list[5],
        marker="h",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )  

    ax.plot(
        x,
        hybrid_1_3, 
        markerfacecolor="none",
        linestyle="solid",
        label=r'SNIC ① + ③ (H2S)',
        linewidth=linewidth,
        color=color_list[6],
        marker="H",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        fillstyle='full',
        zorder=3,
    )      

    """
    ax.plot(
        x,
        dpu_both,
        markerfacecolor="none",
        linestyle="solid",
        label="SmartNIC->both",
        linewidth=linewidth,
        color=color_list[3],
        marker="+",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=3,
    )   
    """             
    ax.set_ylim(0,ymax) 

#    ax.set_xscale('log')  
#    ax.set_yticks([0,0.5,1,1.5,2,2.5,3,3.5,4,4.5,5,5.5,6])
#    ax.set_yticks([0,1,2,3,4,5,6])
    if bottom:
        ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))#   
        ax.set_xticklabels(["16","32","64","128","256","512","1024"], fontsize=fontsize - 1.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize)        
        ax.set_xlabel("Payload (Bytes)", fontsize=fontsize + 0.5, labelpad=3)
    else:
        ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))#   
        ax.set_xticklabels(["","","","","","",""], fontsize=fontsize - 3.5, fontproperties=font)
        ax.tick_params(axis='x', which='major', labelsize=fontsize - 1.5)    


    ax.set_ylabel("Latency ($\mu$s)", fontsize=ylabel_sz, labelpad=3)
    ax.tick_params(axis='y', which='major', labelsize=fontsize)        
    # ax.set_yticklabels(yticks)    

    ax.set_title(name, y=0.88, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)   

    if leg:
        leg = ax.legend(
            fontsize=fontsize + 1,
            frameon=True,
            loc="upper center",
            handlelength=1,
            labelspacing=0.4,
            ncol=7,
            bbox_to_anchor=(1.65, 1.25),
        )
        leg.set_zorder(120)    
        frame = leg.get_frame()
        frame.set_facecolor('white')  
        frame.set_edgecolor('white')    

    adjust_ax_style(ax)
    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

    return     


def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()

#        temp = plt.rcParams["text.latex.preamble"].join([
#            r"\usepackage{graphicx, pifont}",              
#            r"\usepackage[dvipsnames]{xcolor}", 
#            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
#            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
#        ])   
#        plt.rcParams["text.latex.preamble"] = temp 
#        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])          

        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig)

        plot_thpt(fig, spec[0,0], "READ", get_data("READ", "../../excel-data/micro-throughput.xlsx", 7),bottom=True, leg=True)
        plot_lat(fig, spec[0,1], "READ", get_data("READ", "../../excel-data/micro-latency.xlsx", 7),bottom=True, leg=False, yticks=[0,2,4,8])

        fig.subplots_adjust(wspace=0.3, hspace=0.1)
        
        fig.set_size_inches(get_figsize(latex_col, wf=0.98, hf=0.36))

        fig.savefig(
            os.path.splitext(__file__)[0]+ ".pdf",
            dpi=1000,
            format="pdf",
            bbox_inches="tight",
        )  
        """
        fig.savefig(
            os.path.splitext(__file__)[0]+ ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )  
        """

if __name__ == "__main__": 
    main()

==> study/thptlatbar.py <==
from thptlat import *
sbar_wz = 0.3
whole_bar_width = (sbar_wz + 0.08) * 7

width = whole_bar_width  # the width of the bars: can also be len(x) sequence
linewidth = 0.5

fontsize = 5

ylabel_sz = fontsize + 1
yticks_sz = fontsize
xlabel_sz = fontsize

color_list = [
    "#66c2a5",  # RDMA->HOST
    "#3288bd",  # SNIC->HOST
    "#5e4fa2",  # SNIC->SoC
    "#f46d43",  # SoC->Host
    '#c51b8a',  # Host->SoC
    '#756bb1',
    "red",
]  # len 7

x_tick_names = [
    u"RNIC ①",
    u"SNIC ①",
    u"SNIC ②",
    u"SoC->Host ③",
    u"Host->SoC ③",
    u"SNIC ① + ②",
    u"SNIC ① + ③ (Host->SoC)",
]


def get_data(name, file, entries):
    sheet_name = name

    res = pd.read_excel(file, sheet_name=sheet_name, na_filter=False, nrows=entries)

    # Without NaN if all rows have NaN
    res = res.dropna(
        axis=0,
        how='all',
        #        inplace=True,
    )
    return res


def get_thptlat_data(sheet_name="READ"):
    """
    Get thpt data
    @param sheet_name: Value of READ / WRITE / SEND+RECV
    """
    return get_data(sheet_name, "../../excel-data/micro-latency.xlsx", 7)


def plog_lat_bar(fig, spec, title_name, sheet_name, legend=False, ymax=5):
    app_data = get_thptlat_data(sheet_name)
    ax = fig.add_subplot(spec)
    global whole_bar_width, sbar_wz, x_tick_names
    n_row = 3  # Filter out to get Payload = 64B.
    data = app_data[n_row:n_row + 1]
    labels = x_tick_names
    x = list(data.get(data.keys()[0]))
    rdma = list(data.get(data.keys()[1]))[-1]
    dpu_host = list(data.get(data.keys()[2]))[-1]
    dpu_arm = list(data.get(data.keys()[3]))[-1]
    dpu_2_host = list(data.get(data.keys()[4]))[-1]
    host_2_dpu = list(data.get(data.keys()[5]))[-1]

    hybrid_1_2 = list(data.get(data.keys()[11]))[-1]
    hybrid_1_3 = list(data.get(data.keys()[12]))[-1]
    data = [rdma, dpu_host, dpu_arm,
            dpu_2_host, host_2_dpu, hybrid_1_2, hybrid_1_3]

    # for i, data_item in enumerate(data):
    ax.bar(
        range(len(data)),
        data,
        sbar_wz,
        lw=0.05,
        edgecolor="black",
        color=color_list,
        zorder=3,
    )

    ax.set_title(title_name, y=0.9, fontsize=fontsize,
                 bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1), zorder=1024)

    adjust_ax_style(ax)
    ax.xaxis.set_major_locator(mpl.ticker.FixedLocator(x))  #

    ax.set_xticklabels([""], fontsize=fontsize - 3.5, fontproperties=font)
    ax.tick_params(axis='x', which='major', labelsize=fontsize - 1.5)
    ax.set_ylim(0, ymax)


if __name__ == '__main__':
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        # plt.rcParams["font.family"] = font.get_name()
        plt.rcParams["font.family"] = supply_font.get_name()
        temp = plt.rcParams["text.latex.preamble"].join([
            r"\usepackage{graphicx, pifont}",
            r"\usepackage[dvipsnames]{xcolor}",
            r"\newcommand{\red}[1]{\textcolor[rgb]{1,0,0.4}{#1}}"
            #            r"\renewcommand{\ding}[2][1]{\scalebox{#1}{\oldding{#2}}}"
        ])
        plt.rcParams["text.latex.preamble"] = temp
        plt.rc('text.latex', preamble=plt.rcParams["text.latex.preamble"])
        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=3, nrows=1, figure=fig)
        plog_lat_bar(fig, spec[0, 0], title_name='READ',
                     sheet_name='READ', ymax=3.8)
        plog_lat_bar(fig, spec[0, 1], title_name='WRITE',
                     sheet_name='WRITE', ymax=3.2)
        plog_lat_bar(fig, spec[0, 2], title_name='SEND+RECV'
                     , sheet_name='Two-sided', ymax=5.2)

        fig.subplots_adjust(wspace=0.25, hspace=0.15)

        fig.set_size_inches(get_figsize(latex_col, wf=1.05 * 2, hf=0.32 * 2 + 0.1))

        fig.savefig(
            os.path.splitext(__file__)[0] + ".pdf",
            dpi=1000,
            format="pdf",
            bbox_inches="tight",
        )

